Gravitational waveforms from binaries in higher-derivative gravity: a Love story

We study the emission of gravitational waves by a test particle orbiting a non-rotating black hole in higher-derivative gravity theories with cubic and quartic contractions of the Riemann tensor. To this aim, we first derive the master equations describing even- and odd-parity perturbations in the presence of an arbitrary source term, and then construct a Post-Minkowskian expansion of the solutions to the homogeneous master equations. Specializing to a circular binary system, we compute the Post-Newtonian expansion of the waveform, as well as the energy and angular-momentum fluxes at infinity. We show that higher-derivative corrections to the waveform and to the fluxes always appear at 5PN order, and are universally proportional to the Love number describing the deformability of the geometry under the $\ell=2$ mode perturbation. These analytical results are validated against numerical computations, which also allow us to extend the analysis to larger velocities.

==> anc/Gravitational_waveforms_beyond_GR.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    235955,       6456]
NotebookOptionsPosition[    230455,       6372]
NotebookOutlinePosition[    230888,       6389]
CellTagsIndexPosition[    230845,       6386]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Master equations for linear perturbations", "Section",
 CellChangeTimes->{{3.975151839337964*^9, 3.9751518718826756`*^9}, {
  3.975643659597921*^9, 3.975643675521306*^9}, {3.989490646646106*^9, 
  3.989490672190241*^9}, {3.98955401816743*^9, 
  3.9895540283137474`*^9}},ExpressionUUID->"87abe8ff-f77a-4580-a50d-\
0a8ef657142a"],

Cell["Useful information to read the file", "Text",
 CellChangeTimes->{{3.9895623345538006`*^9, 
  3.989562341766448*^9}},ExpressionUUID->"d7d87546-f980-45d6-974f-\
34aec9c62287"],

Cell["- We have defined \[Nu] := (l+2)(l-1)", "Text",
 CellChangeTimes->{{3.975727055439314*^9, 3.975727078492358*^9}, {
  3.9841956836689434`*^9, 3.9841957098198366`*^9}, {3.9895623213520055`*^9, 
  3.9895623444067173`*^9}},ExpressionUUID->"24efdfcb-756b-4291-8e94-\
c2a6fb5d350a"],

Cell["\<\
-  We are providing the master equations satisfied by the \
Cunningham-Price-Moncrief and the Zerilli variables (in the odd and even \
cases respectively). These are defined in eqs. (3.11) and (3.22) in the paper.\
\>", "Text",
 CellChangeTimes->{{3.975727055439314*^9, 3.975727078492358*^9}, {
  3.9841956836689434`*^9, 3.9841957098198366`*^9}, {3.9895623213520055`*^9, 
  3.989562472685322*^9}, {3.9895625196461563`*^9, 3.989562546443055*^9}, {
  3.989576125683771*^9, 
  3.9895761258045874`*^9}},ExpressionUUID->"6339a172-86b6-45c2-ac0e-\
3e3d7578a9bb"],

Cell["\<\
- The components of the stress-energy tensor have been defined in (3.6) and \
(3.22), see also (5.65).\
\>", "Text",
 CellChangeTimes->{{3.975727055439314*^9, 3.975727078492358*^9}, {
  3.9841956836689434`*^9, 3.9841957098198366`*^9}, {3.9895623213520055`*^9, 
  3.9895623444067173`*^9}, {3.989562549683933*^9, 3.9895625640256605`*^9}, {
  3.989562650462819*^9, 3.9895626649600887`*^9}, {3.9895626976873455`*^9, 
  3.9895627202578125`*^9}, {3.9895677227601557`*^9, 
  3.9895677228352327`*^9}},ExpressionUUID->"b7fd99f7-5c2a-4c23-ad0f-\
4a1e54a4cef3"],

Cell[CellGroupData[{

Cell["Odd perturbations", "Subsection",
 CellChangeTimes->{{3.989554123456744*^9, 
  3.989554126277356*^9}},ExpressionUUID->"ba288ca5-cf5e-4583-9d51-\
da8cfd71e719"],

Cell[CellGroupData[{

Cell["Cubic EFT", "Subsubsection",
 CellChangeTimes->{{3.9895541367941303`*^9, 
  3.9895541381185465`*^9}},ExpressionUUID->"b4086135-d4e4-446c-a36c-\
cb35ad1a1d27"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", " ", "M"}], "r"], "+", 
    FractionBox[
     RowBox[{"24", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"49", " ", "M"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "6"]}]]}], "+", 
        FractionBox["9", 
         SuperscriptBox["r", "5"]]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"]}], "r"]}]}], ";", 
  RowBox[{
   RowBox[{"NN", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"108", " ", 
      SuperscriptBox["M", "2"], " ", 
      SubscriptBox["\[Lambda]", "3"]}], 
     SuperscriptBox["r", "6"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9895541835086465`*^9, 3.989554187839569*^9}, {
  3.9895542460025463`*^9, 3.989554253146596*^9}, {3.9895545278324423`*^9, 
  3.989554549500448*^9}},ExpressionUUID->"62cf07a0-9c9a-441c-a17f-\
e94ba0d90b46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqoddcube", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], 
       RowBox[{"NN", "[", "r", "]"}], 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "odd"], "'"}], "[", "r", "]"}]}], ",", 
      "r"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"NN", "[", "r", "]"}], 
       RowBox[{"f", "[", "r", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", "^", "2"}], "-", 
       RowBox[{
        RowBox[{"f", "[", "r", "]"}], 
        RowBox[{
         SubscriptBox["V", "odd"], "[", "r", "]"}]}]}], ")"}], 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", "odd"], "[", "r", "]"}]}], "-", 
    RowBox[{
     SubscriptBox["S", "odd"], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975152054700238*^9, 3.9751521488521943`*^9}, {
   3.9751521859963274`*^9, 3.975152187507829*^9}, {3.9751522735347853`*^9, 
   3.9751522742551737`*^9}, {3.9756436009740047`*^9, 
   3.9756436011235332`*^9}, {3.9756438232567167`*^9, 3.9756438332605557`*^9}, 
   3.9756439321443424`*^9, 3.9841921384379635`*^9, {3.9895542843975086`*^9, 
   3.9895543065666757`*^9}, {3.9895544588137665`*^9, 
   3.989554460538812*^9}},ExpressionUUID->"ba445a13-ee3c-4d65-90c0-\
f8b065c35f8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["V", "odd"], "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "M"}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Nu]"}], ")"}]}]}], 
     SuperscriptBox["r", "3"]], "-", 
    FractionBox[
     RowBox[{"72", " ", "M", " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"173", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        RowBox[{"M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", 
           RowBox[{"5", " ", "\[Nu]"}]}], ")"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
     SuperscriptBox["r", "9"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9751523109751205`*^9, 3.9751523158769093`*^9}, 
   3.984192132569738*^9, {3.989554258536038*^9, 3.9895542606772537`*^9}, {
   3.989554350072368*^9, 
   3.9895543527373962`*^9}},ExpressionUUID->"13dd5670-2e44-4adb-9b0c-\
cbfeb852342d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["S", "odd"], "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
          RowBox[{"S1", "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["S0", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "\[Nu]"]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", "\[Nu]"}]], 
     "48", " ", "M", " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "432"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"2", " ", "M", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"158", "-", 
             RowBox[{"5", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "50"}], "+", 
             RowBox[{"5", " ", "\[Nu]"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"S0", "[", "r", "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"276", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"2", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "121"}], "+", "\[Nu]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"52", "-", "\[Nu]", "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"S1", "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"176", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"2", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "78"}], "+", "\[Nu]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"34", "-", "\[Nu]", "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["S0", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"17", " ", "M"}], "-", 
                RowBox[{"8", " ", "r"}]}], ")"}], " ", "\[Omega]", " ", 
              RowBox[{
               SuperscriptBox["S1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "20"}], " ", "M"}], "+", 
                RowBox[{"9", " ", "r"}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["S0", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
                 RowBox[{
                  SuperscriptBox["S1", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["S0", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975152475197606*^9, 3.975152483687154*^9}, 
   3.98419218922713*^9, {3.9895542645971637`*^9, 3.9895542658823514`*^9}, {
   3.989554354672325*^9, 
   3.9895543570974016`*^9}},ExpressionUUID->"4bd68975-75a3-4e35-bc75-\
55642a08d2ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quartic EFT", "Subsubsection",
 CellChangeTimes->{{3.9895546722306027`*^9, 
  3.989554674227209*^9}},ExpressionUUID->"c5891642-2679-4790-96d5-\
f4f9fc0f9344"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", "M"}], "r"], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "4"], " ", 
     FractionBox[
      RowBox[{"1152", " ", 
       SuperscriptBox["M", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"67", " ", "M"}], 
           RowBox[{"9", " ", 
            SuperscriptBox["r", "9"]}]]}], "+", 
         FractionBox["4", 
          SuperscriptBox["r", "8"]]}], ")"}]}], "r"]}]}]}], ";", 
  RowBox[{
   RowBox[{"NN", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{
     SubscriptBox["\[Lambda]", "4"], 
     FractionBox[
      RowBox[{"1792", " ", 
       SuperscriptBox["M", "3"]}], 
      SuperscriptBox["r", "9"]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9756439106646757`*^9, 3.975643914634346*^9}, 
   3.9895544815724025`*^9, {3.989554605020446*^9, 
   3.9895546134977226`*^9}},ExpressionUUID->"81464b0b-1bb6-45a9-ae85-\
62662b49d299"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqoddquartic", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], 
       RowBox[{"NN", "[", "r", "]"}], 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "odd"], "'"}], "[", "r", "]"}]}], ",", 
      "r"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"NN", "[", "r", "]"}], 
       RowBox[{"f", "[", "r", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", "^", "2"}], "-", 
       RowBox[{
        RowBox[{"f", "[", "r", "]"}], 
        RowBox[{
         SubscriptBox["V", "odd"], "[", "r", "]"}]}]}], ")"}], 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", "odd"], "[", "r", "]"}]}], "-", 
    RowBox[{
     SubscriptBox["S", "odd"], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975152054700238*^9, 3.9751521488521943`*^9}, {
   3.9751521859963274`*^9, 3.975152187507829*^9}, {3.9751522735347853`*^9, 
   3.9751522742551737`*^9}, {3.9756436009740047`*^9, 
   3.9756436011235332`*^9}, {3.9756438232567167`*^9, 
   3.9756438332605557`*^9}, {3.97564392337639*^9, 3.9756439267771177`*^9}, {
   3.975643967683262*^9, 3.9756439725017214`*^9}, {3.9756443794493723`*^9, 
   3.9756444036139913`*^9}, 3.9841929405225687`*^9, {3.9895544885841875`*^9, 
   3.989554500652888*^9}, {3.989554566494057*^9, 
   3.989554586450595*^9}},ExpressionUUID->"58abea5a-b25c-47f4-956f-\
bdd6c94832c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["V", "odd"], "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "M"}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Nu]"}], ")"}]}]}], 
     SuperscriptBox["r", "3"]], "+", 
    FractionBox[
     RowBox[{"256", " ", 
      SuperscriptBox["M", "2"], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15603", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        RowBox[{"M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13231"}], "+", 
           RowBox[{"139", " ", "\[Nu]"}]}], ")"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"308", "-", 
           RowBox[{"8", " ", "\[Nu]"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox["r", "12"]], "-", 
    FractionBox[
     RowBox[{"1152", " ", 
      SuperscriptBox["M", "2"], " ", 
      SubscriptBox["\[Lambda]tilde", "4"], " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Nu]"}], ")"}]}], 
     SuperscriptBox["r", "10"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9751523109751205`*^9, 3.9751523158769093`*^9}, 
   3.9756444863061776`*^9, {3.984192958128663*^9, 3.984192966828896*^9}, {
   3.9895545903288364`*^9, 3.989554592128916*^9}, {3.9895546236094885`*^9, 
   3.989554643820982*^9}},ExpressionUUID->"befe755d-95b1-49ea-b057-\
6fca16290f8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["S", "odd"], "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", "\[Omega]", " ", 
          RowBox[{"S1", "[", "r", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["S0", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
      "\[Nu]"]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "9"], " ", "\[Nu]"}]], "1536", " ", 
     SuperscriptBox["M", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"90", " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{"M", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"45", "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Nu]"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Nu]", "-", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"S0", "[", "r", "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"206", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "205"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Nu]"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"49", "-", "\[Nu]", "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"S1", "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"454", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "437"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Nu]"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"103", "-", "\[Nu]", "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["S0", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "M"}], "-", 
                RowBox[{"5", " ", "r"}]}], ")"}], " ", "\[Omega]", " ", 
              RowBox[{
               SuperscriptBox["S1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "38"}], " ", "M"}], "+", 
                RowBox[{"18", " ", "r"}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["S0", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
                 RowBox[{
                  SuperscriptBox["S1", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["S0", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975152475197606*^9, 3.975152483687154*^9}, 
   3.9756446608247957`*^9, 3.984192986033393*^9, {3.989554594670686*^9, 
   3.989554597629718*^9}, 
   3.989554628341523*^9},ExpressionUUID->"f474ac06-ee56-4a66-818b-\
03a283583a34"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Even perturbations", "Subsection",
 CellChangeTimes->{{3.975645325820994*^9, 3.9756453275709057`*^9}, {
  3.9895564006057167`*^9, 
  3.989556405856735*^9}},ExpressionUUID->"36e1eead-8eb6-47cd-9b41-\
94ba6cd12f26"],

Cell[CellGroupData[{

Cell["Cubic EFT", "Subsubsection",
 CellChangeTimes->{{3.989556673246823*^9, 
  3.9895566747534494`*^9}},ExpressionUUID->"7849ed9e-3dcb-4078-ad4b-\
bbe036fbe9a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", " ", "M"}], "r"], "+", 
    FractionBox[
     RowBox[{"24", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"49", " ", "M"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "6"]}]]}], "+", 
        FractionBox["9", 
         SuperscriptBox["r", "5"]]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"]}], "r"]}]}], ";", 
  RowBox[{
   RowBox[{"NN", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"108", " ", 
      SuperscriptBox["M", "2"], " ", 
      SubscriptBox["\[Lambda]", "3"]}], 
     SuperscriptBox["r", "6"]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9895564484238963`*^9},ExpressionUUID->"b09464b9-47fb-4408-8497-\
7ca47a4bd8da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqevencubic", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], 
       RowBox[{"NN", "[", "r", "]"}], 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "ev"], "'"}], "[", "r", "]"}]}], ",", 
      "r"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"NN", "[", "r", "]"}], 
       RowBox[{"f", "[", "r", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", "^", "2"}], "-", 
       RowBox[{
        RowBox[{"f", "[", "r", "]"}], 
        RowBox[{
         SubscriptBox["V", "ev"], "[", "r", "]"}]}]}], ")"}], 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", "ev"], "[", "r", "]"}]}], "-", 
    RowBox[{
     SubscriptBox["S", "ev"], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975645359787135*^9, 3.9756453713154526`*^9}, {
   3.975645527779745*^9, 3.975645586436951*^9}, {3.975645905231127*^9, 
   3.97564590781787*^9}, 3.9756459543491898`*^9, {3.9895564533886023`*^9, 
   3.9895564787641478`*^9}},ExpressionUUID->"37b6d8a0-21d3-4207-9824-\
5f54744e568b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["V", "ev"], "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"72", " ", 
       SuperscriptBox["M", "3"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["M", "2"], " ", "r", " ", "\[Nu]"}], "+", 
      RowBox[{"6", " ", "M", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Nu]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Nu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Nu]"}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "+", 
             RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "3"]}]], "72", " ", "M", 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"23784", " ", 
           SuperscriptBox["M", "5"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[Nu]"}], ")"}], " ", 
           SuperscriptBox["\[Nu]", "3"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["M", "4"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "378"}], "+", 
             RowBox[{"757", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "2"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1842"}], "+", 
             RowBox[{"1055", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "M", " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["\[Nu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"112", "-", 
             RowBox[{"139", " ", "\[Nu]"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{"720", "-", 
             RowBox[{"3598", " ", "\[Nu]"}], "+", 
             RowBox[{"717", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"288", " ", "M", " ", 
         SuperscriptBox["\[Omega]", "2"]}], 
        SuperscriptBox["r", "5"]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9756459920688267`*^9, 3.9756459983761377`*^9}, 
   3.984195620809267*^9, {3.98955648108068*^9, 
   3.9895564875629797`*^9}},ExpressionUUID->"051841be-40e3-448b-9b70-\
2beaf163116f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["S", "ev"], "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"24", " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1728", " ", 
          SuperscriptBox["M", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["M", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "128"}], "+", 
            RowBox[{"35", " ", "\[Nu]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{"84", "-", 
            RowBox[{"3", " ", "\[Nu]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "M", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"56", "-", 
            RowBox[{"63", " ", "\[Nu]"}], "+", 
            SuperscriptBox["\[Nu]", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"P", "[", "r", "]"}], " ", 
       SubscriptBox["\[Lambda]", "3"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "2", " ", 
     RowBox[{"Q", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["\[Nu]", "2"]}], "+", 
       RowBox[{"87264", " ", 
        SuperscriptBox["M", "5"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"432", " ", 
        SuperscriptBox["M", "4"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "181"}], "+", 
          RowBox[{"64", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["M", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "6"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"90", "-", 
             RowBox[{"129", " ", "\[Nu]"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "M", " ", 
        SuperscriptBox["r", "4"], " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "\[Nu]"}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
           SubscriptBox["\[Lambda]", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "2"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "456"}], "+", 
             RowBox[{"148", " ", "\[Nu]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "3"], " ", "\[Omega]"}]], "2",
      " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Nu]"}], ")"}]}], "+", 
       RowBox[{"12672", " ", 
        SuperscriptBox["M", "6"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["M", "5"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"173", "+", 
          RowBox[{"170", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["M", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5940"}], "-", 
             RowBox[{"5778", " ", "\[Nu]"}], "+", 
             RowBox[{"1765", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "-", 
          RowBox[{"648", " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["M", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["r", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[Nu]"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3024", "+", 
             RowBox[{"1710", " ", "\[Nu]"}], "-", 
             RowBox[{"4267", " ", 
              SuperscriptBox["\[Nu]", "2"]}], "+", 
             RowBox[{"117", " ", 
              SuperscriptBox["\[Nu]", "3"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"30", "-", 
             RowBox[{"31", " ", "\[Nu]"}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "M", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", 
             RowBox[{"20", " ", "\[Nu]"}], "+", 
             SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", "\[Nu]"}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"18", "-", 
             RowBox[{"9", " ", "\[Nu]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "4"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{"336", "+", 
             RowBox[{"930", " ", "\[Nu]"}], "-", 
             RowBox[{"119", " ", 
              SuperscriptBox["\[Nu]", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Nu]", "3"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"11", " ", "\[Nu]"}]}], ")"}], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"T0", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"48", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"186", " ", 
         SuperscriptBox["M", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "44"}], "+", 
           RowBox[{"21", " ", "\[Nu]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"2", " ", "\[Nu]"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"23", " ", "\[Nu]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Nu]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{"T00", "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "3"], " ", "\[Omega]"}]], "4",
      " ", "\[ImaginaryI]", " ", "M", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"115488", " ", 
        SuperscriptBox["M", "5"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["M", "4"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "983"}], "+", 
          RowBox[{"201", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["M", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6534"}], "+", 
             RowBox[{"4473", " ", "\[Nu]"}], "-", 
             RowBox[{"34", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "-", 
          RowBox[{"270", " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "\[Nu]"}], ")"}]}], "-", 
          RowBox[{"120", " ", "\[Nu]", " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["r", "2"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18"}], "+", 
             RowBox[{"6", " ", "\[Nu]"}], "+", 
             SuperscriptBox["\[Nu]", "2"]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["r", "4"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "84"}], "-", 
             RowBox[{"15", " ", "\[Nu]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox["r", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["r", "7"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"324", "-", 
             RowBox[{"792", " ", "\[Nu]"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Nu]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Nu]", "3"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"7", " ", "\[Nu]"}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"T01", "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r", "8"], " ", "\[Nu]"}], "+", 
       RowBox[{"12048", " ", 
        SuperscriptBox["M", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["M", "3"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "270"}], "+", 
          RowBox[{"101", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "6"], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "108"}], "+", 
             RowBox[{"181", " ", "\[Nu]"}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Nu]"}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"T1", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "8"]}], " ", "\[Nu]"}], "+", 
       RowBox[{"768", " ", 
        SuperscriptBox["M", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["M", "3"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"108", "+", 
          RowBox[{"67", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "6"], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "72"}], "-", 
             RowBox[{"17", " ", "\[Nu]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Nu]"}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Nu]"}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"T11", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"48", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"180", " ", 
         SuperscriptBox["M", "2"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["r", "2"], " ", "\[Nu]"}], "+", 
        RowBox[{"2", " ", "M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "39"}], "+", 
           RowBox[{"19", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{
       SuperscriptBox["P", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"24", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"216", " ", 
         SuperscriptBox["M", "2"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"], " ", "\[Nu]"}], "+", 
        RowBox[{"2", " ", "M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "48"}], "+", 
           RowBox[{"17", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{
       SuperscriptBox["Q", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"], " ", "\[Omega]"}]], "4",
      " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "8"]}], " ", "\[Nu]"}], "+", 
       RowBox[{"8400", " ", 
        SuperscriptBox["M", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["M", "3"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "468"}], "+", 
          RowBox[{"89", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "6"], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"132", "-", 
             RowBox[{"113", " ", "\[Nu]"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Nu]"}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", "\[Nu]"}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["T0", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"48", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"30", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        RowBox[{"9", " ", "M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "2"], " ", "\[Nu]"}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{
       SuperscriptBox["T00", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"], " ", "\[Omega]"}]], "2",
      " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "8"]}], " ", "\[Nu]"}], "+", 
       RowBox[{"1488", " ", 
        SuperscriptBox["M", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["M", "3"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"126", "+", 
          RowBox[{"19", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "6"], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"48", "+", 
             RowBox[{"7", " ", "\[Nu]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Nu]"}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Nu]"}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["T01", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"24", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "M"}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Nu]"}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{
       SuperscriptBox["T1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"48", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "M"}], "-", 
        RowBox[{"3", " ", "r"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{
       SuperscriptBox["T11", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"96", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{
       SuperscriptBox["P", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"48", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{
       SuperscriptBox["Q", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     SuperscriptBox["r", "5"]], "-", 
    FractionBox[
     RowBox[{"48", " ", "\[ImaginaryI]", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"108", " ", 
         SuperscriptBox["M", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"], " ", "\[Nu]"}], "+", 
        RowBox[{"2", " ", "M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "21"}], "+", 
           RowBox[{"11", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{
       SuperscriptBox["T0", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"], " ", "\[Omega]"}]], "+", 
    FractionBox[
     RowBox[{"48", " ", "M", " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{
       SuperscriptBox["T00", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      RowBox[{"6", " ", "M", " ", "r"}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", "\[Nu]"}]}]], "+", 
    FractionBox[
     RowBox[{"48", " ", "\[ImaginaryI]", " ", "M", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
      SubscriptBox["\[Lambda]", "3"], " ", 
      RowBox[{
       SuperscriptBox["T0", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}], " ", "\[Omega]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.989556649663579*^9, 
  3.989556658605079*^9}},ExpressionUUID->"973d3b88-0290-4c4e-bdb8-\
2b215d049000"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quartic EFT", "Subsubsection",
 CellChangeTimes->{{3.9895567226020603`*^9, 
  3.9895567275012894`*^9}},ExpressionUUID->"2d97ede3-6103-4e33-8775-\
9cbe0e00896f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", "M"}], "r"], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "4"], " ", 
     FractionBox[
      RowBox[{"1152", " ", 
       SuperscriptBox["M", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"67", " ", "M"}], 
           RowBox[{"9", " ", 
            SuperscriptBox["r", "9"]}]]}], "+", 
         FractionBox["4", 
          SuperscriptBox["r", "8"]]}], ")"}]}], "r"]}]}]}], ";", 
  RowBox[{
   RowBox[{"NN", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{
     SubscriptBox["\[Lambda]", "4"], 
     FractionBox[
      RowBox[{"1792", " ", 
       SuperscriptBox["M", "3"]}], 
      SuperscriptBox["r", "9"]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9895567371325626`*^9, 
  3.9895567507030754`*^9}},ExpressionUUID->"0fee42e5-bf64-4d05-9198-\
fa0365e42e67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqevenquartic", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], 
       RowBox[{"NN", "[", "r", "]"}], 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "ev"], "'"}], "[", "r", "]"}]}], ",", 
      "r"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"NN", "[", "r", "]"}], 
       RowBox[{"f", "[", "r", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Omega]", "^", "2"}], "-", 
       RowBox[{
        RowBox[{"f", "[", "r", "]"}], 
        RowBox[{
         SubscriptBox["V", "ev"], "[", "r", "]"}]}]}], ")"}], 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", "ev"], "[", "r", "]"}]}], "-", 
    RowBox[{
     SubscriptBox["S", "ev"], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975645359787135*^9, 3.9756453713154526`*^9}, {
   3.975645527779745*^9, 3.975645586436951*^9}, {3.975645905231127*^9, 
   3.97564590781787*^9}, 3.9756459543491898`*^9, {3.9756480951964293`*^9, 
   3.975648106446048*^9}, 3.9756483814337683`*^9, {3.989556748878711*^9, 
   3.9895567560012302`*^9}, {3.989556950877246*^9, 
   3.9895569653053894`*^9}},ExpressionUUID->"a29cae1b-5bf0-43ba-8f49-\
6c702b96a140"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["V", "ev"], "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"72", " ", 
       SuperscriptBox["M", "3"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["M", "2"], " ", "r", " ", "\[Nu]"}], "+", 
      RowBox[{"6", " ", "M", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Nu]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Nu]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Nu]", "3"]}]}], 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "3"]}]], "128", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"236736", " ", 
        SuperscriptBox["M", "7"]}], "-", 
       RowBox[{"97200", " ", 
        SuperscriptBox["M", "6"], " ", "r"}], "+", 
       RowBox[{"289728", " ", 
        SuperscriptBox["M", "6"], " ", "r", " ", "\[Nu]"}], "-", 
       RowBox[{"202824", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["r", "2"], " ", "\[Nu]"}], "+", 
       RowBox[{"36288", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["r", "3"], " ", "\[Nu]"}], "+", 
       RowBox[{"81972", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["\[Nu]", "2"]}], "-", 
       RowBox[{"66396", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Nu]", "2"]}], "+", 
       RowBox[{"15120", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["\[Nu]", "2"]}], "+", 
       RowBox[{"5946", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Nu]", "3"]}], "-", 
       RowBox[{"5182", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["\[Nu]", "3"]}], "+", 
       RowBox[{"1584", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Nu]", "3"]}], "-", 
       RowBox[{"116", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["\[Nu]", "4"]}], "+", 
       RowBox[{"162", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Nu]", "4"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Nu]", "5"]}]}], ")"}], " ", 
     SubscriptBox["\[Lambda]", "4"]}], "+", 
    FractionBox[
     RowBox[{"16128", 
      RowBox[{"M", "^", "2"}], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{"\[Omega]", "^", "2"}]}], 
     SuperscriptBox["r", "8"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9756484268812337`*^9, 3.9756484328672895`*^9}, {
  3.989556830000737*^9, 3.9895568333172398`*^9}, {3.9895569015809975`*^9, 
  3.9895569289970503`*^9}},ExpressionUUID->"d2562d0d-1745-4404-be59-\
9ba6f2b9de42"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["S", "ev"], "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"256", " ", 
       SuperscriptBox["M", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5436", " ", 
          SuperscriptBox["M", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["M", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "887"}], "+", 
            RowBox[{"181", " ", "\[Nu]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{"279", "+", 
            RowBox[{"4", " ", "\[Nu]"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"M", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1302", "-", 
            RowBox[{"1101", " ", "\[Nu]"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Nu]", "2"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"P", "[", "r", "]"}], " ", 
       SubscriptBox["\[Lambda]", "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}]}]], "2", " ", 
     RowBox[{"Q", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M", " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Nu]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "11"], " ", "\[Nu]"}], "+", 
       RowBox[{"554496", " ", 
        SuperscriptBox["M", "5"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"256", " ", 
        SuperscriptBox["M", "4"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2091"}], "+", 
          RowBox[{"427", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "805"}], " ", "\[Nu]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Nu]", "2"]}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{"56", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "9"], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "42"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
           SubscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "10"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "3"], " ", "\[Omega]"}]], "2",
      " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M", " ", 
        SuperscriptBox["r", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Nu]"}], ")"}], " ", 
        SuperscriptBox["\[Nu]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "13"], " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Nu]"}], ")"}]}], "+", 
       RowBox[{"78041088", " ", 
        SuperscriptBox["M", "7"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"27648", " ", 
        SuperscriptBox["M", "6"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3716"}], "+", 
          RowBox[{"1223", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"1536", " ", 
        SuperscriptBox["M", "5"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"28806", "-", 
          RowBox[{"29091", " ", "\[Nu]"}], "+", 
          RowBox[{"2588", " ", 
           SuperscriptBox["\[Nu]", "2"]}], "+", 
          RowBox[{"432", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"18", "-", 
             RowBox[{"9", " ", "\[Nu]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Nu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "780"}], "+", 
             RowBox[{"44", " ", "\[Nu]"}], "+", 
             SuperscriptBox["\[Nu]", "2"]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "4"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26"}], "+", "\[Nu]"}], ")"}], " ", 
           SuperscriptBox["\[Nu]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["M", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24192"}], "+", 
             RowBox[{"75492", " ", "\[Nu]"}], "-", 
             RowBox[{"20270", " ", 
              SuperscriptBox["\[Nu]", "2"]}], "+", 
             RowBox[{"227", " ", 
              SuperscriptBox["\[Nu]", "3"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "4"]}], "-", 
          RowBox[{"1584", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"5", " ", "\[Nu]"}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["r", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[Nu]"}], ")"}]}], "+", 
          RowBox[{"16", " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{"21240", "-", 
             RowBox[{"17186", " ", "\[Nu]"}], "+", 
             RowBox[{"491", " ", 
              SuperscriptBox["\[Nu]", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Nu]", "3"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "4"]}], "-", 
          RowBox[{"192", " ", 
           SuperscriptBox["r", "2"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "72"}], "+", 
             RowBox[{"17", " ", "\[Nu]"}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"T0", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5022", " ", 
         SuperscriptBox["M", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1856"}], "+", 
           RowBox[{"355", " ", "\[Nu]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
         RowBox[{"(", 
          RowBox[{"364", "+", 
           RowBox[{"11", " ", "\[Nu]"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"780", "-", 
           RowBox[{"625", " ", "\[Nu]"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Nu]", "2"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{"T00", "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "3"], " ", "\[Omega]"}]], "4",
      " ", "\[ImaginaryI]", " ", "M", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "12"]}], " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "\[Nu]"}], ")"}]}], "+", 
       RowBox[{"13870080", " ", 
        SuperscriptBox["M", "6"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"4608", " ", 
        SuperscriptBox["M", "5"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3997"}], "+", 
          RowBox[{"1271", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"384", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"21000", "-", 
          RowBox[{"20718", " ", "\[Nu]"}], "+", 
          RowBox[{"1588", " ", 
           SuperscriptBox["\[Nu]", "2"]}], "+", 
          RowBox[{"333", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["M", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1512", "-", 
             RowBox[{"4665", " ", "\[Nu]"}], "+", 
             RowBox[{"1106", " ", 
              SuperscriptBox["\[Nu]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Nu]", "3"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"156", "-", 
             RowBox[{"125", " ", "\[Nu]"}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "M", " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18"}], "+", 
             RowBox[{"6", " ", "\[Nu]"}], "+", 
             SuperscriptBox["\[Nu]", "2"]}], ")"}]}], "-", 
          RowBox[{"384", " ", 
           SuperscriptBox["\[Nu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"80", "+", "\[Nu]"}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "4"]}], "-", 
          RowBox[{"1056", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Nu]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"96", " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1392"}], "+", 
             RowBox[{"1029", " ", "\[Nu]"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "2"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "708"}], "+", 
             RowBox[{"139", " ", "\[Nu]"}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"T01", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["r", "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M", " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Nu]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "11"], " ", "\[Nu]"}], "+", 
       RowBox[{"953088", " ", 
        SuperscriptBox["M", "5"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["M", "4"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4346"}], "+", 
          RowBox[{"1115", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5606"}], " ", "\[Nu]"}], "+", 
          RowBox[{"169", " ", 
           SuperscriptBox["\[Nu]", "2"]}], "+", 
          RowBox[{"72", " ", 
           RowBox[{"(", 
            RowBox[{"77", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"71", "-", 
             RowBox[{"5", " ", "\[Nu]"}]}], ")"}], " ", "\[Nu]", " ", 
           SubscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"T1", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M", " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Nu]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "11"], " ", "\[Nu]"}], "+", 
       RowBox[{"809088", " ", 
        SuperscriptBox["M", "5"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"320", " ", 
        SuperscriptBox["M", "4"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2400"}], "+", 
          RowBox[{"491", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1207"}], " ", "\[Nu]"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Nu]", "2"]}], "+", 
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{"66", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "9"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["r", "3"], " ", "\[Nu]", " ", 
           RowBox[{"(", 
            RowBox[{"582", "+", 
             RowBox[{"5", " ", "\[Nu]"}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"112", " ", 
           SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"T11", "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"256", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"792", " ", 
         SuperscriptBox["M", "2"]}], "-", 
        RowBox[{"71", " ", 
         SuperscriptBox["r", "2"], " ", "\[Nu]"}], "+", 
        RowBox[{"2", " ", "M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "183"}], "+", 
           RowBox[{"76", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["P", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"768", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"180", " ", 
         SuperscriptBox["M", "2"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"], " ", "\[Nu]"}], "+", 
        RowBox[{"4", " ", "M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "21"}], "+", 
           RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["Q", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["r", "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"], " ", "\[Omega]"}]], "4",
      " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M", " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Nu]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "11"], " ", "\[Nu]"}], "+", 
       RowBox[{"1165056", " ", 
        SuperscriptBox["M", "5"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"384", " ", 
        SuperscriptBox["M", "4"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2698"}], "+", 
          RowBox[{"647", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1729"}], " ", "\[Nu]"}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[Nu]", "2"]}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{"49", "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "9"], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "42"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
           SubscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["T0", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"918", " ", 
         SuperscriptBox["M", "2"]}], "-", 
        RowBox[{"94", " ", 
         SuperscriptBox["r", "2"], " ", "\[Nu]"}], "+", 
        RowBox[{"M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "480"}], "+", 
           RowBox[{"181", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["T00", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      SuperscriptBox["r", "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M"}], "+", 
          RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"], " ", "\[Omega]"}]], "2",
      " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M", " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Nu]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "11"], " ", "\[Nu]"}], "+", 
       RowBox[{"317184", " ", 
        SuperscriptBox["M", "5"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"384", " ", 
        SuperscriptBox["M", "4"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "754"}], "+", 
          RowBox[{"171", " ", "\[Nu]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["M", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"504", "-", 
          RowBox[{"463", " ", "\[Nu]"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Nu]", "2"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "9"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "34"}], "+", "\[Nu]"}], ")"}], " ", "\[Nu]", " ", 
           SubscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"112", " ", 
           SuperscriptBox["r", "5"], " ", "\[Nu]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["T01", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"120", " ", "M"}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "70"}], "+", "\[Nu]"}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["T1", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"1792", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "M"}], "-", 
        RowBox[{"3", " ", "r"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["T11", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"1280", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["P", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"768", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["Q", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     SuperscriptBox["r", "8"]], "-", 
    FractionBox[
     RowBox[{"3072", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"108", " ", 
         SuperscriptBox["M", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"], " ", "\[Nu]"}], "+", 
        RowBox[{"4", " ", "M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"5", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["T0", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "M"}], "+", 
         RowBox[{"r", " ", "\[Nu]"}]}], ")"}], "2"], " ", "\[Omega]"}]], "+", 
    FractionBox[
     RowBox[{"896", " ", 
      SuperscriptBox["M", "2"], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["T00", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"1536", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
      SubscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{
       SuperscriptBox["T0", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "M"}], "+", 
        RowBox[{"r", " ", "\[Nu]"}]}], ")"}], " ", "\[Omega]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.989556849915956*^9, 
  3.989556858410838*^9}},ExpressionUUID->"14e01153-eb32-4055-8845-\
498f3df5a014"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
PM expansion of the solutions to the homogeneous master equations up to order \
x^6\
\>", "Section",
 CellChangeTimes->{{3.9894826241255846`*^9, 3.9894826731927347`*^9}, {
  3.9894827146204653`*^9, 3.989482743163434*^9}, {3.9894829752130303`*^9, 
  3.989482983181079*^9}, {3.989483790099846*^9, 3.9894837934308834`*^9}, {
  3.989485051735807*^9, 3.9894850570202723`*^9}, {3.9894953390164537`*^9, 
  3.9894953506810355`*^9}, {3.989548054366975*^9, 
  3.989548076205245*^9}},ExpressionUUID->"b04cf012-0c3e-4641-a46d-\
b5c51904fbfb"],

Cell["\<\
The PM expansion of the solutions to the homogeneous master equations is \
determined once the polynomials P and Q (denoted \\hat P in the text) and the \
parameter a are given. Here we provide the explicit expressions for these \
quantities up to order x^6 both for the scalar and gravitational cases\
\>", "Text",
 CellChangeTimes->{{3.989548101097176*^9, 3.9895482238838053`*^9}, {
  3.9895522384141874`*^9, 
  3.9895522539280353`*^9}},ExpressionUUID->"099eb4e1-b3cb-43be-94c5-\
db880d0b7942"],

Cell[CellGroupData[{

Cell["Scalar case", "Subsection",
 CellChangeTimes->{{3.989482757345716*^9, 3.98948277065879*^9}, {
  3.9894850421145573`*^9, 3.9894850429238443`*^9}, {3.989490152368596*^9, 
  3.989490154131713*^9}},ExpressionUUID->"5ba2a7f8-8526-462f-9ed8-\
eb723b89c030"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"P", 
     RowBox[{"(", "y", ")"}]}], "=", 
    RowBox[{
     SubscriptBox["P", "GR"], "(", "y", ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "896e26f0-69db-4d19-9c3d-b359328210a3"],
 " + \[Delta]P(y)"
}], "Text",
 CellChangeTimes->{{3.989495375073155*^9, 3.989495378564971*^9}, {
  3.9894955125563755`*^9, 
  3.989495532745854*^9}},ExpressionUUID->"99374725-7ba2-452f-bc9c-\
4ca3c83adbcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["P", "GR"], "[", "y_", "]"}], ":=", 
   RowBox[{"1", "+", 
    FractionBox["x", 
     RowBox[{"2", " ", "y"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "39"}], "+", 
        RowBox[{"27", " ", "y"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"7", " ", "y"}]}], ")"}], " ", 
         SubsuperscriptBox["a", "GR", "2"]}], "+", 
        RowBox[{"16", " ", 
         SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "335"}], "+", 
        RowBox[{"448", " ", "y"}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17"}], "+", 
           RowBox[{"55", " ", "y"}]}], ")"}], " ", 
         SubsuperscriptBox["a", "GR", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"208", "-", 
           RowBox[{"32", " ", "y"}]}], ")"}], " ", 
         SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}], 
     RowBox[{"1536", " ", 
      SuperscriptBox["y", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "266840"}], "+", 
         RowBox[{"445448", " ", "y"}], "-", 
         RowBox[{"127251", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"430179", " ", 
          SuperscriptBox["y", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1742272", "-", 
            RowBox[{"3141776", " ", "y"}], "+", 
            RowBox[{"905687", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"1509051", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "768030"}], "+", 
            RowBox[{"1700098", " ", "y"}], "-", 
            RowBox[{"505444", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"465765", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "77041"}], "+", 
            RowBox[{"364776", " ", "y"}], "-", 
            RowBox[{"120518", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"57465", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{"20224", "+", 
            RowBox[{"23420", " ", "y"}], "-", 
            RowBox[{"12092", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"2115", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "+", 
         RowBox[{"256", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4314"}], "+", 
            RowBox[{"1352", " ", "y"}], "+", 
            RowBox[{"331", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "10"]}], "+", 
         RowBox[{"2048", " ", 
          RowBox[{"(", 
           RowBox[{"83", "-", 
            RowBox[{"55", " ", "y"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "12"]}], "+", 
         RowBox[{"4096", " ", 
          SubsuperscriptBox["a", "GR", "14"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"393216", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"17", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"39286296", "-", 
         RowBox[{"74425824", " ", "y"}], "+", 
         RowBox[{"39463601", " ", 
          SuperscriptBox["y", "2"]}], "-", 
         RowBox[{"49081048", " ", 
          SuperscriptBox["y", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "270664272"}], "+", 
            RowBox[{"548185728", " ", "y"}], "-", 
            RowBox[{"299824161", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"226566008", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "135395222"}], "+", 
            RowBox[{"323542808", " ", "y"}], "-", 
            RowBox[{"189643613", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"98309184", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10062737"}], "+", 
            RowBox[{"40177318", " ", "y"}], "-", 
            RowBox[{"27420951", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"10125968", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "-", 
         RowBox[{"128", " ", 
          RowBox[{"(", 
           RowBox[{"1371080", "+", 
            RowBox[{"3517730", " ", "y"}], "-", 
            RowBox[{"3798351", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"1021428", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "+", 
         RowBox[{"256", " ", 
          RowBox[{"(", 
           RowBox[{"1087564", "-", 
            RowBox[{"337416", " ", "y"}], "-", 
            RowBox[{"430733", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"93264", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "10"]}], "-", 
         RowBox[{"1024", " ", 
          RowBox[{"(", 
           RowBox[{"98282", "-", 
            RowBox[{"81568", " ", "y"}], "-", 
            RowBox[{"1681", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"1368", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "12"]}], "-", 
         RowBox[{"8192", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1091"}], "+", 
            RowBox[{"1474", " ", "y"}], "-", 
            RowBox[{"198", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "14"]}], "-", 
         RowBox[{"65536", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "y"}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "16"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"7864320", " ", 
       SuperscriptBox["y", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1063350288"}], "+", 
            RowBox[{"2198232432", " ", "y"}], "-", 
            RowBox[{"1538874952", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"1381318988", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"894622866", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"694030485", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "85565076048"}], "+", 
            RowBox[{"185589502704", " ", "y"}], "-", 
            RowBox[{"133582713532", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"92095388108", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"49851321645", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"30694712070", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "832124477472"}], "+", 
            RowBox[{"1972157817504", " ", "y"}], "-", 
            RowBox[{"1488921122700", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"852714684628", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"390464113652", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"185112900315", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1256471280608", "-", 
            RowBox[{"3536420353440", " ", "y"}], "+", 
            RowBox[{"2892153537852", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"1438071484652", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"557960743759", " ", 
             SuperscriptBox["y", "4"]}], "-", 
            RowBox[{"194834525760", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "190698534012"}], "+", 
            RowBox[{"854637607044", " ", "y"}], "-", 
            RowBox[{"810659291451", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"362899305334", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"118393406879", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"28456388280", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"16306417677", "+", 
            RowBox[{"98252772057", " ", "y"}], "-", 
            RowBox[{"132746667726", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"56157464630", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"15151959718", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"2243802240", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "10"]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{"10989303003", "-", 
            RowBox[{"31076898", " ", "y"}], "-", 
            RowBox[{"11744368977", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"5215391296", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"1137313550", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"84875580", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "12"]}], "-", 
         RowBox[{"256", " ", 
          RowBox[{"(", 
           RowBox[{"1730280657", "-", 
            RowBox[{"1318444821", " ", "y"}], "-", 
            RowBox[{"379388460", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"268512248", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"46648987", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"1131840", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "14"]}], "-", 
         RowBox[{"1024", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "121449903"}], "+", 
            RowBox[{"137888280", " ", "y"}], "-", 
            RowBox[{"15546387", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"6102838", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"909731", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "16"]}], "+", 
         RowBox[{"4096", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3233607"}], "+", 
            RowBox[{"5310849", " ", "y"}], "-", 
            RowBox[{"1343586", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"1286", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"5776", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "18"]}], "+", 
         RowBox[{"16384", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11343"}], "-", 
            RowBox[{"54378", " ", "y"}], "+", 
            RowBox[{"21897", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"1244", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "20"]}], "+", 
         RowBox[{"196608", " ", 
          RowBox[{"(", 
           RowBox[{"343", "-", 
            RowBox[{"127", " ", "y"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "22"]}], "+", 
         RowBox[{"262144", " ", 
          SubsuperscriptBox["a", "GR", "24"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"754974720", " ", 
       SuperscriptBox["y", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9894824805110826`*^9, 3.9894825217843504`*^9}, 
   3.989482602318617*^9, 3.989484209699597*^9, 3.9894842590291452`*^9, {
   3.9894843115916133`*^9, 3.989484314306588*^9}, 3.98948467309705*^9, 
   3.989489952550682*^9, 3.989490027127404*^9, 
   3.989490137122464*^9},ExpressionUUID->"941abdf6-2648-4ab1-8157-\
d4338105bd4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]P", "[", "y_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[Lambda]", "3"], 
     RowBox[{"M", "^", "4"}]], 
    SuperscriptBox["x", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "61"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "31"}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["y", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "61"}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["y", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          RowBox[{"13", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "61"}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          RowBox[{"13", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "61"}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          RowBox[{"13", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "61"}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
       RowBox[{"32768", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          RowBox[{"13", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9894954633273582`*^9, 3.9894954794966283`*^9}, 
   3.989552020678829*^9},ExpressionUUID->"86a8a40b-c3f0-410b-b917-\
d086e9e674cb"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Q", "(", "y", ")"}], "=", 
    RowBox[{
     SubscriptBox["Q", "GR"], "(", "y", ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7ea584c8-95cf-412f-a1e8-39ca76f70fd1"],
 " + \[Delta]Q(y)"
}], "Text",
 CellChangeTimes->{{3.989495375073155*^9, 3.989495378564971*^9}, {
  3.9894955125563755`*^9, 
  3.9894955513899174`*^9}},ExpressionUUID->"d8d21724-4b11-4652-956a-\
7b14c7eeb1af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Q", "GR"], "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["x", 
      RowBox[{"2", " ", "y"}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"21", "-", 
        RowBox[{"8", " ", "y"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "y"}]}], ")"}], " ", 
         SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "37"}], "+", 
           RowBox[{"51", " ", "y"}], "+", 
           RowBox[{"76", " ", 
            SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "225"}], "+", 
           RowBox[{"318", " ", "y"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["y", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["a", "GR", "2"]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"39", "-", 
           RowBox[{"63", " ", "y"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["a", "GR", "4"]}], "+", 
        RowBox[{"64", " ", 
         SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["y", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"5", " ", 
         SubsuperscriptBox["a", "GR", "2"]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"149240", "-", 
         RowBox[{"274688", " ", "y"}], "-", 
         RowBox[{"158051", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"200704", " ", 
          SuperscriptBox["y", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1052208"}], "+", 
            RowBox[{"1978944", " ", "y"}], "+", 
            RowBox[{"329467", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"662528", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"572766", "-", 
            RowBox[{"1129632", " ", "y"}], "+", 
            RowBox[{"23995", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"191872", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"127876", "-", 
            RowBox[{"277732", " ", "y"}], "+", 
            RowBox[{"38563", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"21760", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{"10296", "-", 
            RowBox[{"29220", " ", "y"}], "+", 
            RowBox[{"6533", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"632", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "+", 
         RowBox[{"1024", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"231", " ", "y"}], "-", 
            RowBox[{"67", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "10"]}], "+", 
         RowBox[{"2048", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "12"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"196608", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"17", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "22140216"}], "+", 
         RowBox[{"47174040", " ", "y"}], "+", 
         RowBox[{"3253093", " ", 
          SuperscriptBox["y", "2"]}], "-", 
         RowBox[{"56561895", " ", 
          SuperscriptBox["y", "3"]}], "+", 
         RowBox[{"22941716", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"164908512", "-", 
            RowBox[{"358780880", " ", "y"}], "+", 
            RowBox[{"73025307", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"208417275", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"72340532", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "100341782"}], "+", 
            RowBox[{"227895670", " ", "y"}], "-", 
            RowBox[{"77103711", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"70952800", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"21302956", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "27140639"}], "+", 
            RowBox[{"66809450", " ", "y"}], "-", 
            RowBox[{"28800034", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"10560190", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"2886556", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3255745"}], "+", 
            RowBox[{"9598700", " ", "y"}], "-", 
            RowBox[{"4925274", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"568740", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"176996", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "-", 
         RowBox[{"256", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "101286"}], "+", 
            RowBox[{"609940", " ", "y"}], "-", 
            RowBox[{"379071", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"6065", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"3712", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "10"]}], "-", 
         RowBox[{"1024", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8392"}], "-", 
            RowBox[{"9470", " ", "y"}], "+", 
            RowBox[{"10187", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"920", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "12"]}], "-", 
         RowBox[{"4096", " ", 
          RowBox[{"(", 
           RowBox[{"437", "-", 
            RowBox[{"270", " ", "y"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "14"]}], "-", 
         RowBox[{"16384", " ", 
          SubsuperscriptBox["a", "GR", "16"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3932160", " ", 
       SuperscriptBox["y", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "602311248"}], "+", 
            RowBox[{"1410568128", " ", "y"}], "-", 
            RowBox[{"335032156", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"1551941864", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"1394027149", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"331935424", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "36657812232"}], "+", 
            RowBox[{"86830464672", " ", "y"}], "-", 
            RowBox[{"31285191650", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"66898878208", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"59969796941", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"5225159936", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1184508394656"}], "+", 
            RowBox[{"2854759758336", " ", "y"}], "-", 
            RowBox[{"1314230713356", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"1464259852400", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"1325878257651", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"21340674176", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"832538336280", "-", 
            RowBox[{"2060873345760", " ", "y"}], "+", 
            RowBox[{"1108313776209", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"680712169440", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"643913469339", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"13987064576", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"680096226870", "-", 
            RowBox[{"1754459337000", " ", "y"}], "+", 
            RowBox[{"1057304947362", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"345631028475", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"367818718197", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"15631779608", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"334488245175", "-", 
            RowBox[{"922787931660", " ", "y"}], "+", 
            RowBox[{"612588899556", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"87512833980", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"127837262586", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"6836379584", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "10"]}], "-", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{"48242632545", "-", 
            RowBox[{"150424373790", " ", "y"}], "+", 
            RowBox[{"110063642604", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"1802687730", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"13316501784", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"782194336", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "12"]}], "+", 
         RowBox[{"256", " ", 
          RowBox[{"(", 
           RowBox[{"3515320035", "-", 
            RowBox[{"14560143960", " ", "y"}], "+", 
            RowBox[{"12036839316", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"896209080", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"775053696", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"47757344", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "14"]}], "-", 
         RowBox[{"1024", " ", 
          RowBox[{"(", 
           RowBox[{"33126525", "-", 
            RowBox[{"733571130", " ", "y"}], "+", 
            RowBox[{"749841084", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"106553670", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"20922954", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"1419856", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "16"]}], "+", 
         RowBox[{"4096", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11877435"}], "-", 
            RowBox[{"10942380", " ", "y"}], "+", 
            RowBox[{"22759356", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"4530660", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"102426", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"14624", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "18"]}], "+", 
         RowBox[{"16384", " ", 
          RowBox[{"(", 
           RowBox[{"628029", "-", 
            RowBox[{"377454", " ", "y"}], "-", 
            RowBox[{"202596", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"61602", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"2808", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["y", "5"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "20"]}], "+", 
         RowBox[{"65536", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7167"}], "+", 
            RowBox[{"9552", " ", "y"}], "-", 
            RowBox[{"1464", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "22"]}], "+", 
         RowBox[{"786432", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "17"}], "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          SubsuperscriptBox["a", "GR", "24"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"377487360", " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9894831509947557`*^9, 3.989483236632456*^9}, {
   3.98948342491754*^9, 3.989483425398303*^9}, {3.9894842894500513`*^9, 
   3.989484307905349*^9}, 3.989484611930853*^9, 
   3.989490201271657*^9},ExpressionUUID->"28a6d009-e549-488d-b168-\
cff6460539cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Q", "[", "y_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[Lambda]", "3"], 
     RowBox[{"M", "^", "4"}]], 
    SuperscriptBox["x", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "61"}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["y", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "61"}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
       RowBox[{"16384", " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "31"}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["y", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9894956289556456`*^9, 3.9894956386624436`*^9}, 
   3.989552030160961*^9},ExpressionUUID->"255cdef3-e3e4-45fb-8777-\
c191a194aaa3"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    SubscriptBox["a", "GR"]}], TraditionalForm]],ExpressionUUID->
  "0628bf76-cffc-47ab-be36-aecd68382e45"],
 "+ \[Delta]a"
}], "Text",
 CellChangeTimes->{{3.989495375073155*^9, 3.989495378564971*^9}, {
  3.9894955125563755`*^9, 3.9894955937100887`*^9}, {3.9895482414178534`*^9, 
  3.9895482467658353`*^9}},ExpressionUUID->"a6157fcb-c7f1-43a5-b3b0-\
5ee619308a2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", "GR"], "=", 
   RowBox[{
    FractionBox["1", "2"], "+", "l", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"15", " ", "l"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["l", "2"]}]}], ")"}], " ", 
      SuperscriptBox["x", "2"]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["l", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "3"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3240", "+", 
        RowBox[{"8733", " ", "l"}], "-", 
        RowBox[{"73892", " ", 
         SuperscriptBox["l", "2"]}], "-", 
        RowBox[{"9955", " ", 
         SuperscriptBox["l", "3"]}], "+", 
        RowBox[{"278260", " ", 
         SuperscriptBox["l", "4"]}], "+", 
        RowBox[{"64365", " ", 
         SuperscriptBox["l", "5"]}], "-", 
        RowBox[{"382305", " ", 
         SuperscriptBox["l", "6"]}], "-", 
        RowBox[{"235200", " ", 
         SuperscriptBox["l", "7"]}], "+", 
        RowBox[{"79800", " ", 
         SuperscriptBox["l", "8"]}], "+", 
        RowBox[{"92400", " ", 
         SuperscriptBox["l", "9"]}], "+", 
        RowBox[{"18480", " ", 
         SuperscriptBox["l", "10"]}]}], ")"}], " ", 
      SuperscriptBox["x", "4"]}], 
     RowBox[{"128", " ", "l", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "l"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"]}]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "15"}], "-", 
        RowBox[{"11", " ", "l"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "3"]}]}], ")"}]}]], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"112266000", "+", 
         RowBox[{"148424400", " ", "l"}], "-", 
         RowBox[{"2435958990", " ", 
          SuperscriptBox["l", "2"]}], "-", 
         RowBox[{"6168553647", " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{"35478031526", " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"36389459295", " ", 
          SuperscriptBox["l", "5"]}], "-", 
         RowBox[{"196940982399", " ", 
          SuperscriptBox["l", "6"]}], "-", 
         RowBox[{"140591485296", " ", 
          SuperscriptBox["l", "7"]}], "+", 
         RowBox[{"553770389547", " ", 
          SuperscriptBox["l", "8"]}], "+", 
         RowBox[{"435348291492", " ", 
          SuperscriptBox["l", "9"]}], "-", 
         RowBox[{"815344024118", " ", 
          SuperscriptBox["l", "10"]}], "-", 
         RowBox[{"859441621500", " ", 
          SuperscriptBox["l", "11"]}], "+", 
         RowBox[{"504925684186", " ", 
          SuperscriptBox["l", "12"]}], "+", 
         RowBox[{"867198262392", " ", 
          SuperscriptBox["l", "13"]}], "+", 
         RowBox[{"23676278472", " ", 
          SuperscriptBox["l", "14"]}], "-", 
         RowBox[{"393024360960", " ", 
          SuperscriptBox["l", "15"]}], "-", 
         RowBox[{"143963649984", " ", 
          SuperscriptBox["l", "16"]}], "+", 
         RowBox[{"59163616512", " ", 
          SuperscriptBox["l", "17"]}], "+", 
         RowBox[{"47111896832", " ", 
          SuperscriptBox["l", "18"]}], "+", 
         RowBox[{"4750986240", " ", 
          SuperscriptBox["l", "19"]}], "-", 
         RowBox[{"3550170624", " ", 
          SuperscriptBox["l", "20"]}], "-", 
         RowBox[{"1150076928", " ", 
          SuperscriptBox["l", "21"]}], "-", 
         RowBox[{"104552448", " ", 
          SuperscriptBox["l", "22"]}]}], ")"}], " ", 
       SuperscriptBox["x", "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1024", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
       SuperscriptBox["l", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "35"}], "+", 
         RowBox[{"4", " ", "l"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "l"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "2"]}]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"11", " ", "l"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["l", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "3"]}]}], ")"}], "2"]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.989490343849964*^9, 
  3.98949034678343*^9}},ExpressionUUID->"85ca2835-e58a-4e98-98a8-\
2f650ba0d809"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]a", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"27", 
      FractionBox[
       SubscriptBox["\[Lambda]", "3"], 
       RowBox[{"M", "^", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "15"}], "+", "l", "+", 
        SuperscriptBox["l", "2"]}], ")"}], " ", 
      SuperscriptBox["x", "6"]}], 
     RowBox[{"128", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "35"}], "+", 
        RowBox[{"4", " ", "l"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "15"}], "+", 
        RowBox[{"4", " ", "l"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "l"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"]}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.989495401745149*^9, 3.9894954124462056`*^9}, {
  3.98955203495862*^9, 
  3.989552040597113*^9}},ExpressionUUID->"c78a42a4-4529-46bf-831b-\
7297f0c4a7f6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Gravitational case", "Subsection",
 CellChangeTimes->{{3.989482757345716*^9, 3.98948277065879*^9}, {
  3.9894901585440745`*^9, 
  3.989490160760943*^9}},ExpressionUUID->"d29ae9e9-ca0e-4ab4-8cc8-\
c398098de8c1"],

Cell[TextData[{
 "Note that the GR part is common to both odd and even sectors, namely: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"odd", "/", "even"}]], "=", " ", 
     RowBox[{
      SubscriptBox["P", "GR"], "+", 
      SubscriptBox["\[Delta]P", 
       RowBox[{"odd", "/", "even"}]]}]}], ",", " ", 
    RowBox[{
     SubscriptBox["Q", 
      RowBox[{"odd", "/", "even"}]], "=", " ", 
     RowBox[{
      SubscriptBox["Q", "GR"], "+", 
      SubscriptBox["\[Delta]Q", 
       RowBox[{"odd", "/", "even"}]]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "115e5f79-f34f-4bca-9c39-0e06ba8a04e7"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"odd", "/", "even"}]], "=", 
    RowBox[{
     SubscriptBox["a", "GR"], "+", 
     SubscriptBox["\[Delta]a", 
      RowBox[{"odd", "/", "even"}]]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c7900ce8-289d-46a1-a6b3-795102fe4601"]
}], "Text",
 CellChangeTimes->{{3.989547089562849*^9, 3.9895471935334873`*^9}, {
  3.989548003193798*^9, 3.989548017676284*^9}, {3.9895482784868894`*^9, 
  3.989548280133651*^9}},ExpressionUUID->"52273ae5-336b-4edf-b8b5-\
21a410206552"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["P", "GR"], "[", "y_", "]"}], ":=", 
   RowBox[{"1", "+", 
    FractionBox["x", 
     RowBox[{"2", " ", "y"}]], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"313", "-", 
         RowBox[{"104", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"16", " ", 
          SubsuperscriptBox["a", "GR", "4"]}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"315", "+", 
         RowBox[{"248", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"112", " ", 
          SubsuperscriptBox["a", "GR", "4"]}]}], 
        RowBox[{"128", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4041", "-", 
           RowBox[{"1624", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"208", " ", 
            SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}], 
        RowBox[{"1536", " ", 
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"13", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "8820"}], "+", 
         RowBox[{"8353", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "-", 
         RowBox[{"2892", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "+", 
         RowBox[{"48", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "-", 
         RowBox[{"64", " ", 
          SubsuperscriptBox["a", "GR", "8"]}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"49", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "-", 
           RowBox[{"56", " ", 
            SubsuperscriptBox["a", "GR", "4"]}], "+", 
           RowBox[{"16", " ", 
            SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22389", "-", 
           RowBox[{"9142", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"896", " ", 
            SubsuperscriptBox["a", "GR", "4"]}], "+", 
           RowBox[{"32", " ", 
            SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], 
        RowBox[{"49152", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2026935"}], "+", 
         RowBox[{"2225808", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "-", 
         RowBox[{"841120", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "+", 
         RowBox[{"157952", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "-", 
         RowBox[{"14080", " ", 
          SubsuperscriptBox["a", "GR", "8"]}]}], 
        RowBox[{"49152", " ", 
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"13", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "70103061"}], "+", 
         RowBox[{"142279141", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "-", 
         RowBox[{"44148372", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"2686368", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"2668672", " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "-", 
         RowBox[{"728832", " ", 
          SubsuperscriptBox["a", "GR", "10"]}], "+", 
         RowBox[{"39936", " ", 
          SubsuperscriptBox["a", "GR", "12"]}], "+", 
         RowBox[{"16384", " ", 
          SubsuperscriptBox["a", "GR", "14"]}]}], 
        RowBox[{"393216", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"77831703", "-", 
         RowBox[{"117060931", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"126227560", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"222616464", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"13353472", " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "+", 
         RowBox[{"61971200", " ", 
          SubsuperscriptBox["a", "GR", "10"]}], "-", 
         RowBox[{"24606720", " ", 
          SubsuperscriptBox["a", "GR", "12"]}], "+", 
         RowBox[{"2887680", " ", 
          SubsuperscriptBox["a", "GR", "14"]}]}], 
        RowBox[{"131072", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"5", " ", 
             SubsuperscriptBox["a", "GR", "2"]}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "4"]}]}], ")"}], "3"]}]]}], ")"}]}],
     "+", 
    RowBox[{
     SuperscriptBox["x", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"83159", "-", 
           RowBox[{"33664", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"2096", " ", 
            SubsuperscriptBox["a", "GR", "4"]}], "+", 
           RowBox[{"384", " ", 
            SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], 
        RowBox[{"327680", " ", 
         SuperscriptBox["y", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4484313", "-", 
         RowBox[{"8869158", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"4519264", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"986304", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"85248", " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "+", 
         RowBox[{"512", " ", 
          SubsuperscriptBox["a", "GR", "10"]}]}], 
        RowBox[{"245760", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "438593119"}], "+", 
          RowBox[{"2541759919", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "-", 
          RowBox[{"4251028108", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "+", 
          RowBox[{"2462989088", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "-", 
          RowBox[{"755062912", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "+", 
          RowBox[{"137642752", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "-", 
          RowBox[{"18267136", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "+", 
          RowBox[{"1622016", " ", 
           SubsuperscriptBox["a", "GR", "14"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"7864320", " ", 
          SuperscriptBox["y", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"510125111", "+", 
          RowBox[{"688712861", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "-", 
          RowBox[{"972352264", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "-", 
          RowBox[{"2112848304", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "+", 
          RowBox[{"2565574976", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "-", 
          RowBox[{"1485190144", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "+", 
          RowBox[{"454680576", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "-", 
          RowBox[{"60289024", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "+", 
          RowBox[{"1458176", " ", 
           SubsuperscriptBox["a", "GR", "16"]}], "+", 
          RowBox[{"65536", " ", 
           SubsuperscriptBox["a", "GR", "18"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"983040", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}], "3"]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "71287965"}], "+", 
           RowBox[{"34372281", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "-", 
           RowBox[{"3134800", " ", 
            SubsuperscriptBox["a", "GR", "4"]}], "-", 
           RowBox[{"551712", " ", 
            SubsuperscriptBox["a", "GR", "6"]}], "+", 
           RowBox[{"61440", " ", 
            SubsuperscriptBox["a", "GR", "8"]}], "+", 
           RowBox[{"256", " ", 
            SubsuperscriptBox["a", "GR", "10"]}]}], ")"}]}], 
        RowBox[{"47185920", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", 
           RowBox[{"49", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "-", 
           RowBox[{"14", " ", 
            SubsuperscriptBox["a", "GR", "4"]}], "+", 
           SubsuperscriptBox["a", "GR", "6"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"1536967953", "-", 
         RowBox[{"3787067241", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"2497092596", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"715913888", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"91261824", " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "-", 
         RowBox[{"3005696", " ", 
          SubsuperscriptBox["a", "GR", "10"]}], "-", 
         RowBox[{"130048", " ", 
          SubsuperscriptBox["a", "GR", "12"]}]}], 
        RowBox[{"15728640", " ", 
         SuperscriptBox["y", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15700091166", "-", 
          RowBox[{"121372975413", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          RowBox[{"273177889335", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "-", 
          RowBox[{"259852521592", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "+", 
          RowBox[{"128613918544", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "-", 
          RowBox[{"36243881216", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "+", 
          RowBox[{"6350631168", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "-", 
          RowBox[{"660797440", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "+", 
          RowBox[{"28454912", " ", 
           SubsuperscriptBox["a", "GR", "16"]}], "+", 
          RowBox[{"65536", " ", 
           SubsuperscriptBox["a", "GR", "18"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"62914560", " ", 
          SuperscriptBox["y", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"517027263273", "+", 
          RowBox[{"7322664113001", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "-", 
          RowBox[{"19919169179106", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "+", 
          RowBox[{"16315755307016", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "-", 
          RowBox[{"5122622199776", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "-", 
          RowBox[{"41037473664", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "+", 
          RowBox[{"396534162944", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "-", 
          RowBox[{"74276071424", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "-", 
          RowBox[{"1679794176", " ", 
           SubsuperscriptBox["a", "GR", "16"]}], "+", 
          RowBox[{"1359773696", " ", 
           SubsuperscriptBox["a", "GR", "18"]}], "-", 
          RowBox[{"81526784", " ", 
           SubsuperscriptBox["a", "GR", "20"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"188743680", " ", 
          SuperscriptBox["y", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"40", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}], "2"]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"929396632275", "-", 
          RowBox[{"2019198234890", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          RowBox[{"3008620041287", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "-", 
          RowBox[{"6320821399408", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "+", 
          RowBox[{"5769173163520", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "-", 
          RowBox[{"2143102736128", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "+", 
          RowBox[{"3614377129472", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "-", 
          RowBox[{"1925190029312", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "+", 
          RowBox[{"519963312128", " ", 
           SubsuperscriptBox["a", "GR", "16"]}], "-", 
          RowBox[{"127684771840", " ", 
           SubsuperscriptBox["a", "GR", "18"]}], "+", 
          RowBox[{"24717754368", " ", 
           SubsuperscriptBox["a", "GR", "20"]}], "-", 
          RowBox[{"1648361472", " ", 
           SubsuperscriptBox["a", "GR", "22"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16777216", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}], "5"]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"50375327506902", "-", 
          RowBox[{"140731853626215", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          RowBox[{"184776105585864", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "-", 
          RowBox[{"439210563058151", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "+", 
          RowBox[{"858449039625680", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "-", 
          RowBox[{"765487753345920", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "+", 
          RowBox[{"406635689821440", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "-", 
          RowBox[{"163066401676800", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "+", 
          RowBox[{"51146395054080", " ", 
           SubsuperscriptBox["a", "GR", "16"]}], "-", 
          RowBox[{"10943523717120", " ", 
           SubsuperscriptBox["a", "GR", "18"]}], "+", 
          RowBox[{"1348066541568", " ", 
           SubsuperscriptBox["a", "GR", "20"]}], "-", 
          RowBox[{"76548341760", " ", 
           SubsuperscriptBox["a", "GR", "22"]}], "+", 
          RowBox[{"1065353216", " ", 
           SubsuperscriptBox["a", "GR", "24"]}], "+", 
          RowBox[{"16777216", " ", 
           SubsuperscriptBox["a", "GR", "26"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"754974720", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "3"]}], ")"}]}]}],
       ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9894824805110826`*^9, 3.9894825217843504`*^9}, 
   3.989482602318617*^9, 3.989484209699597*^9, 3.9894842590291452`*^9, {
   3.9894843115916133`*^9, 3.989484314306588*^9}, 3.98948467309705*^9, 
   3.989547046486373*^9, 
   3.9895474233656635`*^9},ExpressionUUID->"615a015d-2d07-451e-ad20-\
429d4e32fb8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Q", "GR"], "[", "y_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"17", "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
     RowBox[{"y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"17", "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"], 
        RowBox[{"8", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"523", "+", 
         RowBox[{"232", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "-", 
         RowBox[{"80", " ", 
          SubsuperscriptBox["a", "GR", "4"]}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "289"}], "-", 
           RowBox[{"408", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"112", " ", 
            SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"9711", "-", 
         RowBox[{"2044", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"272", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"64", " ", 
          SubsuperscriptBox["a", "GR", "6"]}]}], 
        RowBox[{"768", " ", 
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"13", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"154809", "-", 
         RowBox[{"369460", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"194848", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"59520", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"9472", " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "-", 
         RowBox[{"1024", " ", 
          SubsuperscriptBox["a", "GR", "10"]}]}], 
        RowBox[{"192", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"13", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"63969", "-", 
         RowBox[{"26996", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"6256", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"704", " ", 
          SubsuperscriptBox["a", "GR", "6"]}]}], 
        RowBox[{"24576", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"219303", "+", 
         RowBox[{"25000", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "-", 
         RowBox[{"72832", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "+", 
         RowBox[{"11648", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"256", " ", 
          SubsuperscriptBox["a", "GR", "8"]}]}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"49", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "-", 
           RowBox[{"56", " ", 
            SubsuperscriptBox["a", "GR", "4"]}], "+", 
           RowBox[{"16", " ", 
            SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "376686"}], "+", 
         RowBox[{"13577", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"81104", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"27168", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"1792", " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "+", 
         RowBox[{"256", " ", 
          SubsuperscriptBox["a", "GR", "10"]}]}], 
        RowBox[{"384", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"13", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"457098939", "-", 
          RowBox[{"527273591", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "-", 
          RowBox[{"2786689720", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "+", 
          RowBox[{"6907182192", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "-", 
          RowBox[{"5736764672", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "+", 
          RowBox[{"2446706432", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "-", 
          RowBox[{"586414080", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "+", 
          RowBox[{"76582912", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "-", 
          RowBox[{"4390912", " ", 
           SubsuperscriptBox["a", "GR", "16"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"196608", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}], "3"]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"790017", "-", 
         RowBox[{"422650", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"112536", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "-", 
         RowBox[{"12000", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "-", 
         RowBox[{"128", " ", 
          SubsuperscriptBox["a", "GR", "8"]}]}], 
        RowBox[{"491520", " ", 
         SuperscriptBox["y", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["a", "GR", "2"]}], "+", 
           SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"14489721", "-", 
         RowBox[{"14010876", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "+", 
         RowBox[{"1000480", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "+", 
         RowBox[{"605824", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "+", 
         RowBox[{"58624", " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "-", 
         RowBox[{"27648", " ", 
          SubsuperscriptBox["a", "GR", "10"]}]}], 
        RowBox[{"98304", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3053272213"}], "+", 
          RowBox[{"5667002665", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          RowBox[{"4064024232", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "-", 
          RowBox[{"16157505040", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "+", 
          RowBox[{"11790214912", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "-", 
          RowBox[{"3834620160", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "+", 
          RowBox[{"605284352", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "-", 
          RowBox[{"37744640", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "-", 
          RowBox[{"196608", " ", 
           SubsuperscriptBox["a", "GR", "16"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"3932160", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1336064971", "+", 
          RowBox[{"1409714085", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "-", 
          RowBox[{"7599672164", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "+", 
          RowBox[{"5679905440", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "-", 
          RowBox[{"2267616384", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "+", 
          RowBox[{"551430400", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "-", 
          RowBox[{"69161984", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "+", 
          RowBox[{"2457600", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "+", 
          RowBox[{"65536", " ", 
           SubsuperscriptBox["a", "GR", "16"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"983040", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}], "3"]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1278997227"}], "-", 
          RowBox[{"6442234169", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          RowBox[{"21128802328", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "-", 
          RowBox[{"18711311280", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "+", 
          RowBox[{"8185206784", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "-", 
          RowBox[{"2145533696", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "+", 
          RowBox[{"371963904", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "-", 
          RowBox[{"44748800", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "+", 
          RowBox[{"3014656", " ", 
           SubsuperscriptBox["a", "GR", "16"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"786432", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}], "3"]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"80519355", "-", 
          RowBox[{"55487863", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          RowBox[{"18115120", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "-", 
          RowBox[{"2712864", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "+", 
          RowBox[{"102400", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "+", 
          RowBox[{"4352", " ", 
           SubsuperscriptBox["a", "GR", "10"]}]}], 
         RowBox[{"7864320", " ", 
          SuperscriptBox["y", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "189958401"}], "+", 
         RowBox[{"248844978", " ", 
          SubsuperscriptBox["a", "GR", "2"]}], "-", 
         RowBox[{"83701880", " ", 
          SubsuperscriptBox["a", "GR", "4"]}], "+", 
         RowBox[{"18597184", " ", 
          SubsuperscriptBox["a", "GR", "6"]}], "-", 
         RowBox[{"5947392", " ", 
          SubsuperscriptBox["a", "GR", "8"]}], "+", 
         RowBox[{"793088", " ", 
          SubsuperscriptBox["a", "GR", "10"]}], "+", 
         RowBox[{"2048", " ", 
          SubsuperscriptBox["a", "GR", "12"]}]}], 
        RowBox[{"1966080", " ", 
         SuperscriptBox["y", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"124989448977", "-", 
          RowBox[{"395675357517", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          RowBox[{"273876833972", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "+", 
          RowBox[{"321137281968", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "-", 
          RowBox[{"510299736128", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "+", 
          RowBox[{"256399662848", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "-", 
          RowBox[{"59168109568", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "+", 
          RowBox[{"6128979968", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "-", 
          RowBox[{"158384128", " ", 
           SubsuperscriptBox["a", "GR", "16"]}], "-", 
          RowBox[{"7995392", " ", 
           SubsuperscriptBox["a", "GR", "18"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"31457280", " ", 
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"462558813327", "-", 
          RowBox[{"810094912611", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "-", 
          RowBox[{"4201459984784", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "+", 
          RowBox[{"12777463686784", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "-", 
          RowBox[{"12857314145024", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "+", 
          RowBox[{"6637668534784", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "-", 
          RowBox[{"2004384641024", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "+", 
          RowBox[{"367047737344", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "-", 
          RowBox[{"39241908224", " ", 
           SubsuperscriptBox["a", "GR", "16"]}], "+", 
          RowBox[{"1953562624", " ", 
           SubsuperscriptBox["a", "GR", "18"]}], "+", 
          RowBox[{"4194304", " ", 
           SubsuperscriptBox["a", "GR", "20"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"47185920", " ", 
          SuperscriptBox["y", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}], "3"]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3090531843819", "-", 
          RowBox[{"20078955471314", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "+", 
          RowBox[{"47651952937895", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "-", 
          RowBox[{"49299326284440", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "+", 
          RowBox[{"16491571138360", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "+", 
          RowBox[{"2643800987840", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "-", 
          RowBox[{"3836550660480", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "+", 
          RowBox[{"1326830848000", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "-", 
          RowBox[{"217704478720", " ", 
           SubsuperscriptBox["a", "GR", "16"]}], "+", 
          RowBox[{"13089423360", " ", 
           SubsuperscriptBox["a", "GR", "18"]}], "+", 
          RowBox[{"483557376", " ", 
           SubsuperscriptBox["a", "GR", "20"]}], "-", 
          RowBox[{"61341696", " ", 
           SubsuperscriptBox["a", "GR", "22"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"125829120", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "3"]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"757759299129", "+", 
          RowBox[{"3317497036311", " ", 
           SubsuperscriptBox["a", "GR", "2"]}], "-", 
          RowBox[{"9588308921068", " ", 
           SubsuperscriptBox["a", "GR", "4"]}], "+", 
          RowBox[{"24055748455360", " ", 
           SubsuperscriptBox["a", "GR", "6"]}], "-", 
          RowBox[{"44237448558720", " ", 
           SubsuperscriptBox["a", "GR", "8"]}], "+", 
          RowBox[{"36960785932800", " ", 
           SubsuperscriptBox["a", "GR", "10"]}], "-", 
          RowBox[{"17680837232640", " ", 
           SubsuperscriptBox["a", "GR", "12"]}], "+", 
          RowBox[{"6095166750720", " ", 
           SubsuperscriptBox["a", "GR", "14"]}], "-", 
          RowBox[{"1621277736960", " ", 
           SubsuperscriptBox["a", "GR", "16"]}], "+", 
          RowBox[{"287662080000", " ", 
           SubsuperscriptBox["a", "GR", "18"]}], "-", 
          RowBox[{"26783514624", " ", 
           SubsuperscriptBox["a", "GR", "20"]}], "+", 
          RowBox[{"822083584", " ", 
           SubsuperscriptBox["a", "GR", "22"]}], "+", 
          RowBox[{"8388608", " ", 
           SubsuperscriptBox["a", "GR", "24"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"5898240", " ", "y", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], "3"]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9894831509947557`*^9, 3.989483236632456*^9}, {
   3.98948342491754*^9, 3.989483425398303*^9}, {3.9894842894500513`*^9, 
   3.989484307905349*^9}, 3.989484611930853*^9, 3.9895472407448835`*^9, 
   3.989547523860404*^9},ExpressionUUID->"1a058612-16fd-41db-830b-\
2124a9294c38"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]P", "odd"], "[", "y_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[Lambda]", "3"], 
     RowBox[{"M", "^", "4"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["9", 
          RowBox[{
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]], "+", 
         FractionBox["9", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "517"}], "+", 
             RowBox[{"20", " ", "l"}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["l", "2"]}], "-", 
             RowBox[{"12", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
          RowBox[{"512", " ", 
           SuperscriptBox["y", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "983"}], "+", 
             RowBox[{"28", " ", "l"}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["l", "2"]}], "+", 
             RowBox[{"12", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
          RowBox[{"512", " ", 
           SuperscriptBox["y", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "45"}], " ", 
              RowBox[{"(", 
               RowBox[{"4153", "+", 
                RowBox[{"28", " ", "l"}], "+", 
                RowBox[{"28", " ", 
                 SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"10837", "+", 
                RowBox[{"70", " ", "l"}], "+", 
                RowBox[{"70", " ", 
                 SuperscriptBox["l", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "-", 
             RowBox[{"8784", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}], 
          RowBox[{"8192", " ", 
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"13", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"26909", "+", 
             RowBox[{"140", " ", "l"}], "+", 
             RowBox[{"140", " ", 
              SuperscriptBox["l", "2"]}], "-", 
             RowBox[{"8084", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"512", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}], 
          RowBox[{"8192", " ", 
           SuperscriptBox["y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"13", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "45"}], " ", 
               RowBox[{"(", 
                RowBox[{"32825", "+", 
                 RowBox[{"28", " ", "l"}], "+", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"105941", "+", 
                 RowBox[{"70", " ", "l"}], "+", 
                 RowBox[{"70", " ", 
                  SuperscriptBox["l", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["a", "GR", "2"]}], "-", 
              RowBox[{"151120", " ", 
               SubsuperscriptBox["a", "GR", "4"]}], "+", 
              RowBox[{"8192", " ", 
               SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"65536", " ", 
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"36", "-", 
              RowBox[{"13", " ", 
               SubsuperscriptBox["a", "GR", "2"]}], "+", 
              SubsuperscriptBox["a", "GR", "4"]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "261859"}], "+", 
                 RowBox[{"140", " ", "l"}], "+", 
                 RowBox[{"140", " ", 
                  SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"89519", "+", 
                 RowBox[{"1400", " ", "l"}], "+", 
                 RowBox[{"1400", " ", 
                  SuperscriptBox["l", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["a", "GR", "2"]}], "-", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"27791", "+", 
                 RowBox[{"140", " ", "l"}], "+", 
                 RowBox[{"140", " ", 
                  SuperscriptBox["l", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["a", "GR", "4"]}], "+", 
              RowBox[{"47424", " ", 
               SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"65536", " ", "y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"36", "-", 
              RowBox[{"13", " ", 
               SubsuperscriptBox["a", "GR", "2"]}], "+", 
              SubsuperscriptBox["a", "GR", "4"]}], ")"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.98954761216638*^9, 3.989547644388582*^9}, {
  3.9895484023249383`*^9, 
  3.989548403347006*^9}},ExpressionUUID->"bfc4f148-85dd-44fe-b6a3-\
bda5fd1c1521"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]P", "even"], "[", "y_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[Lambda]", "3"], 
     RowBox[{"M", "^", "4"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["9", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "5"]}]], "-", 
         FractionBox["9", 
          RowBox[{"8", " ", 
           SuperscriptBox["y", "4"]}]], "+", 
         FractionBox["9", 
          RowBox[{
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"18", "-", 
             RowBox[{"8", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]], "+", 
         FractionBox["9", 
          RowBox[{"4", " ", 
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "345843"}], "+", 
              RowBox[{"95244", " ", 
               SubsuperscriptBox["a", "GR", "2"]}], "-", 
              RowBox[{"8656", " ", 
               SubsuperscriptBox["a", "GR", "4"]}], "+", 
              RowBox[{"832", " ", 
               SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], 
           RowBox[{"256", " ", 
            SuperscriptBox["y", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "81"}], "+", 
              RowBox[{"369", " ", 
               SubsuperscriptBox["a", "GR", "2"]}], "-", 
              RowBox[{"184", " ", 
               SubsuperscriptBox["a", "GR", "4"]}], "+", 
              RowBox[{"16", " ", 
               SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2643111"}], "+", 
             RowBox[{"942372", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "-", 
             RowBox[{"190928", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "+", 
             RowBox[{"16064", " ", 
              SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], 
          RowBox[{"4096", " ", 
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"324", "-", 
             RowBox[{"1557", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"1105", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "-", 
             RowBox[{"248", " ", 
              SubsuperscriptBox["a", "GR", "6"]}], "+", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "8"]}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1713663", "-", 
             RowBox[{"413148", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"43376", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "-", 
             RowBox[{"18752", " ", 
              SubsuperscriptBox["a", "GR", "6"]}], "+", 
             RowBox[{"1536", " ", 
              SubsuperscriptBox["a", "GR", "8"]}]}], ")"}]}], 
          RowBox[{"256", " ", 
           SuperscriptBox["y", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "81"}], "+", 
             RowBox[{"369", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "-", 
             RowBox[{"184", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "+", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"2670759", "-", 
             RowBox[{"1099812", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"392400", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "-", 
             RowBox[{"73408", " ", 
              SubsuperscriptBox["a", "GR", "6"]}], "+", 
             RowBox[{"4096", " ", 
              SubsuperscriptBox["a", "GR", "8"]}]}], ")"}]}], 
          RowBox[{"4096", " ", 
           SuperscriptBox["y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"324", "-", 
             RowBox[{"1557", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"1105", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "-", 
             RowBox[{"248", " ", 
              SubsuperscriptBox["a", "GR", "6"]}], "+", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "8"]}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1371303"}], "+", 
             RowBox[{"704292", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "-", 
             RowBox[{"235472", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "+", 
             RowBox[{"22208", " ", 
              SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], 
          RowBox[{"32768", " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "324"}], "+", 
             RowBox[{"1881", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "-", 
             RowBox[{"2662", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "+", 
             RowBox[{"1353", " ", 
              SubsuperscriptBox["a", "GR", "6"]}], "-", 
             RowBox[{"264", " ", 
              SubsuperscriptBox["a", "GR", "8"]}], "+", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "10"]}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"3288231", "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "975817"}], "+", 
                RowBox[{"445940", " ", 
                 SubsuperscriptBox["a", "GR", "2"]}], "-", 
                RowBox[{"76208", " ", 
                 SubsuperscriptBox["a", "GR", "4"]}], "+", 
                RowBox[{"4096", " ", 
                 SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"32768", " ", 
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.989547666602977*^9, 3.9895476792396317`*^9}, 
   3.989548395087489*^9, 
   3.989551145149754*^9},ExpressionUUID->"3e997011-9f89-4a26-95c5-\
30f6ff8a8f6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]Q", "odd"], "[", "y_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[Lambda]", "3"], 
     RowBox[{"M", "^", "4"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["9", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]], "-", 
         FractionBox["9", 
          RowBox[{"y", " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"40", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
          RowBox[{"2", " ", "y", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "983"}], "+", 
             RowBox[{"28", " ", "l"}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["l", "2"]}], "+", 
             RowBox[{"12", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
          RowBox[{"256", " ", 
           SuperscriptBox["y", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"40", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"212707", "-", 
             RowBox[{"140", " ", "l"}], "-", 
             RowBox[{"140", " ", 
              SuperscriptBox["l", "2"]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5567"}], "+", 
                RowBox[{"70", " ", "l"}], "+", 
                RowBox[{"70", " ", 
                 SuperscriptBox["l", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"432", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}], 
          RowBox[{"4096", " ", 
           SuperscriptBox["y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"13", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "65479"}], "+", 
                RowBox[{"28", " ", "l"}], "+", 
                RowBox[{"28", " ", 
                 SuperscriptBox["l", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22237"}], "+", 
                RowBox[{"280", " ", "l"}], "+", 
                RowBox[{"280", " ", 
                 SuperscriptBox["l", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"2691", "+", 
                RowBox[{"28", " ", "l"}], "+", 
                RowBox[{"28", " ", 
                 SuperscriptBox["l", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "-", 
             RowBox[{"6208", " ", 
              SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], 
          RowBox[{"32768", " ", 
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"13", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             SubsuperscriptBox["a", "GR", "4"]}], ")"}]}]]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9895476944179473`*^9, 3.9895476944861584`*^9}, {
  3.9895477245734296`*^9, 3.9895477385961676`*^9}, {3.989548396898989*^9, 
  3.98954839945372*^9}},ExpressionUUID->"5e080309-5e9a-4942-935e-\
9988a51c6a76"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Delta]Q", "even"], "[", "y_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[Lambda]", "3"], 
     RowBox[{"M", "^", "4"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["9", 
          RowBox[{"4", " ", 
           SuperscriptBox["y", "5"]}]], "+", 
         FractionBox["9", 
          RowBox[{
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"18", "-", 
             RowBox[{"8", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]], "+", 
         FractionBox["9", 
          RowBox[{"y", " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"40", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17"}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
           RowBox[{"2", " ", "y", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{"153", "-", 
           RowBox[{"36", " ", 
            SubsuperscriptBox["a", "GR", "2"]}]}], 
          RowBox[{
           SuperscriptBox["y", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{"64", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"40", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "+", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"205875", "+", 
             RowBox[{"44724", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "-", 
             RowBox[{"32816", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "+", 
             RowBox[{"2240", " ", 
              SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], 
          RowBox[{"128", " ", 
           SuperscriptBox["y", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "81"}], "+", 
             RowBox[{"369", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "-", 
             RowBox[{"184", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "+", 
             RowBox[{"16", " ", 
              SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1592487", "+", 
             RowBox[{"100572", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "-", 
             RowBox[{"77872", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "+", 
             RowBox[{"2368", " ", 
              SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}], 
          RowBox[{"2048", " ", 
           SuperscriptBox["y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "324"}], "+", 
             RowBox[{"261", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "-", 
             RowBox[{"61", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1076391"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"75721", "-", 
                RowBox[{"30196", " ", 
                 SubsuperscriptBox["a", "GR", "2"]}], "+", 
                RowBox[{"3504", " ", 
                 SubsuperscriptBox["a", "GR", "4"]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"16384", " ", 
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["a", "GR", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "324"}], "+", 
             RowBox[{"261", " ", 
              SubsuperscriptBox["a", "GR", "2"]}], "-", 
             RowBox[{"61", " ", 
              SubsuperscriptBox["a", "GR", "4"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["a", "GR", "6"]}]}], ")"}]}]]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9895479098483925`*^9, 3.989547916396762*^9}, {
   3.9895483876917515`*^9, 3.9895483899692116`*^9}, 
   3.989551172535599*^9},ExpressionUUID->"fdbc6f53-02e0-4d71-a011-\
847bbcb76104"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", "GR"], "=", 
   RowBox[{
    FractionBox["1", "2"], "+", "l", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"24", "+", 
        RowBox[{"13", " ", "l"}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["l", "2"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["l", "3"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["l", "4"]}]}], ")"}], " ", 
      SuperscriptBox["x", "2"]}], 
     RowBox[{"8", " ", "l", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "l", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "3"]}]}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"51840", "+", 
         RowBox[{"102816", " ", "l"}], "-", 
         RowBox[{"850608", " ", 
          SuperscriptBox["l", "2"]}], "-", 
         RowBox[{"1855326", " ", 
          SuperscriptBox["l", "3"]}], "-", 
         RowBox[{"675625", " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"733273", " ", 
          SuperscriptBox["l", "5"]}], "+", 
         RowBox[{"1217380", " ", 
          SuperscriptBox["l", "6"]}], "+", 
         RowBox[{"1397512", " ", 
          SuperscriptBox["l", "7"]}], "+", 
         RowBox[{"1355518", " ", 
          SuperscriptBox["l", "8"]}], "+", 
         RowBox[{"1520455", " ", 
          SuperscriptBox["l", "9"]}], "+", 
         RowBox[{"1678310", " ", 
          SuperscriptBox["l", "10"]}], "+", 
         RowBox[{"1096830", " ", 
          SuperscriptBox["l", "11"]}], "-", 
         RowBox[{"8295", " ", 
          SuperscriptBox["l", "12"]}], "-", 
         RowBox[{"605640", " ", 
          SuperscriptBox["l", "13"]}], "-", 
         RowBox[{"456120", " ", 
          SuperscriptBox["l", "14"]}], "-", 
         RowBox[{"147840", " ", 
          SuperscriptBox["l", "15"]}], "-", 
         RowBox[{"18480", " ", 
          SuperscriptBox["l", "16"]}]}], ")"}], " ", 
       SuperscriptBox["x", "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"128", " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "l", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["l", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "3"]}]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"30", "-", 
         RowBox[{"23", " ", "l"}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["l", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["l", "4"]}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3919104000", "+", 
         RowBox[{"12975033600", " ", "l"}], "-", 
         RowBox[{"69152667840", " ", 
          SuperscriptBox["l", "2"]}], "-", 
         RowBox[{"276057468576", " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{"595527565392", " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"3036767042412", " ", 
          SuperscriptBox["l", "5"]}], "+", 
         RowBox[{"2535956468604", " ", 
          SuperscriptBox["l", "6"]}], "-", 
         RowBox[{"2930850757357", " ", 
          SuperscriptBox["l", "7"]}], "-", 
         RowBox[{"6222948337606", " ", 
          SuperscriptBox["l", "8"]}], "-", 
         RowBox[{"3813852229717", " ", 
          SuperscriptBox["l", "9"]}], "-", 
         RowBox[{"345064441861", " ", 
          SuperscriptBox["l", "10"]}], "+", 
         RowBox[{"1750882207589", " ", 
          SuperscriptBox["l", "11"]}], "+", 
         RowBox[{"3214558957703", " ", 
          SuperscriptBox["l", "12"]}], "+", 
         RowBox[{"3984546031837", " ", 
          SuperscriptBox["l", "13"]}], "+", 
         RowBox[{"3680916388051", " ", 
          SuperscriptBox["l", "14"]}], "+", 
         RowBox[{"2756712215600", " ", 
          SuperscriptBox["l", "15"]}], "+", 
         RowBox[{"2216596603241", " ", 
          SuperscriptBox["l", "16"]}], "+", 
         RowBox[{"2130563709104", " ", 
          SuperscriptBox["l", "17"]}], "+", 
         RowBox[{"1215830743322", " ", 
          SuperscriptBox["l", "18"]}], "-", 
         RowBox[{"938280719684", " ", 
          SuperscriptBox["l", "19"]}], "-", 
         RowBox[{"2569889990822", " ", 
          SuperscriptBox["l", "20"]}], "-", 
         RowBox[{"2143419358696", " ", 
          SuperscriptBox["l", "21"]}], "-", 
         RowBox[{"527411908408", " ", 
          SuperscriptBox["l", "22"]}], "+", 
         RowBox[{"509720642816", " ", 
          SuperscriptBox["l", "23"]}], "+", 
         RowBox[{"525016804928", " ", 
          SuperscriptBox["l", "24"]}], "+", 
         RowBox[{"187730326784", " ", 
          SuperscriptBox["l", "25"]}], "+", 
         RowBox[{"1170321152", " ", 
          SuperscriptBox["l", "26"]}], "-", 
         RowBox[{"24173140992", " ", 
          SuperscriptBox["l", "27"]}], "-", 
         RowBox[{"9306705408", " ", 
          SuperscriptBox["l", "28"]}], "-", 
         RowBox[{"1568286720", " ", 
          SuperscriptBox["l", "29"]}], "-", 
         RowBox[{"104552448", " ", 
          SuperscriptBox["l", "30"]}]}], ")"}], " ", 
       SuperscriptBox["x", "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1024", " ", 
       SuperscriptBox["l", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "35"}], "+", 
         RowBox[{"4", " ", "l"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "l", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["l", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "3"]}]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"30", "-", 
          RowBox[{"23", " ", "l"}], "-", 
          RowBox[{"19", " ", 
           SuperscriptBox["l", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["l", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "4"]}]}], ")"}], "2"]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.989484560540365*^9, 3.989484571569457*^9}, 
   3.9895479926347322`*^9},ExpressionUUID->"b2a101f1-975c-4d0f-bb55-\
9f4e2f6702a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Delta]a", "odd"], "=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[Lambda]", "3"], 
     RowBox[{"M", "^", "4"}]], 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"18900", "+", 
          RowBox[{"1130", " ", "l"}], "-", 
          RowBox[{"2031", " ", 
           SuperscriptBox["l", "2"]}], "-", 
          RowBox[{"5969", " ", 
           SuperscriptBox["l", "3"]}], "-", 
          RowBox[{"2102", " ", 
           SuperscriptBox["l", "4"]}], "+", 
          RowBox[{"1059", " ", 
           SuperscriptBox["l", "5"]}], "+", 
          RowBox[{"353", " ", 
           SuperscriptBox["l", "6"]}]}], ")"}], " ", 
        SuperscriptBox["x", "6"]}], 
       RowBox[{"128", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "35"}], "+", 
          RowBox[{"4", " ", "l"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "l", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["l", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"30", "-", 
          RowBox[{"23", " ", "l"}], "-", 
          RowBox[{"19", " ", 
           SuperscriptBox["l", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["l", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "4"]}]}], ")"}]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9895479939087057`*^9, 3.9895479955187016`*^9}, {
   3.989548292703491*^9, 3.9895482944469986`*^9}, {3.98954836692743*^9, 
   3.9895483783736334`*^9}, 
   3.9895488256035986`*^9},ExpressionUUID->"9d911cab-38ec-4767-b1ac-\
b76a8fefcdeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Delta]a", "even"], "=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[Lambda]", "3"], 
     RowBox[{"M", "^", "4"}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18900"}], "+", 
         RowBox[{"9230", " ", "l"}], "+", 
         RowBox[{"5811", " ", 
          SuperscriptBox["l", "2"]}], "-", 
         RowBox[{"6491", " ", 
          SuperscriptBox["l", "3"]}], "-", 
         RowBox[{"2378", " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"1041", " ", 
          SuperscriptBox["l", "5"]}], "+", 
         RowBox[{"347", " ", 
          SuperscriptBox["l", "6"]}]}], ")"}], " ", 
       SuperscriptBox["x", "6"]}], 
      RowBox[{"128", " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "35"}], "+", 
         RowBox[{"4", " ", "l"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"30", "-", 
         RowBox[{"23", " ", "l"}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["l", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["l", "4"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"5", " ", "l"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["l", "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["l", "4"]}]}], ")"}]}]], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9895519899408007`*^9, 3.9895520051137733`*^9}, 
   3.9895521885083237`*^9},ExpressionUUID->"f3188654-8df7-40e1-ad1f-\
a5530a25731b"]
}, Closed]]
}, Closed]]
},
WindowSize->{949., 502.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4de35d34-d98e-4d75-b0f9-1a0ff098e762"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 333, 5, 59, "Section",ExpressionUUID->"87abe8ff-f77a-4580-a50d-0a8ef657142a"],
Cell[916, 29, 179, 3, 31, "Text",ExpressionUUID->"d7d87546-f980-45d6-974f-34aec9c62287"],
Cell[1098, 34, 282, 4, 31, "Text",ExpressionUUID->"24efdfcb-756b-4291-8e94-c2a6fb5d350a"],
Cell[1383, 40, 566, 10, 52, "Text",ExpressionUUID->"6339a172-86b6-45c2-ac0e-3e3d7578a9bb"],
Cell[1952, 52, 560, 10, 31, "Text",ExpressionUUID->"b7fd99f7-5c2a-4c23-ad0f-4a1e54a4cef3"],
Cell[CellGroupData[{
Cell[2537, 66, 165, 3, 48, "Subsection",ExpressionUUID->"ba288ca5-cf5e-4583-9d51-da8cfd71e719"],
Cell[CellGroupData[{
Cell[2727, 73, 164, 3, 40, "Subsubsection",ExpressionUUID->"b4086135-d4e4-446c-a36c-cb35ad1a1d27"],
Cell[2894, 78, 1040, 31, 52, "Input",ExpressionUUID->"62cf07a0-9c9a-441c-a17f-e94ba0d90b46"],
Cell[3937, 111, 1335, 36, 43, "Input",ExpressionUUID->"ba445a13-ee3c-4d65-90c0-f8b065c35f8d"],
Cell[5275, 149, 1150, 34, 46, "Input",ExpressionUUID->"13dd5670-2e44-4adb-9b0c-cbfeb852342d"],
Cell[6428, 185, 4960, 133, 159, "Input",ExpressionUUID->"4bd68975-75a3-4e35-bc75-55642a08d2ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11425, 323, 164, 3, 40, "Subsubsection",ExpressionUUID->"c5891642-2679-4790-96d5-f4f9fc0f9344"],
Cell[11592, 328, 1055, 33, 52, "Input",ExpressionUUID->"81464b0b-1bb6-45a9-ae85-62662b49d299"],
Cell[12650, 363, 1463, 38, 43, "Input",ExpressionUUID->"58abea5a-b25c-47f4-956f-bdd6c94832c1"],
Cell[14116, 403, 1672, 47, 46, "Input",ExpressionUUID->"befe755d-95b1-49ea-b057-6fca16290f8b"],
Cell[15791, 452, 5198, 138, 141, "Input",ExpressionUUID->"f474ac06-ee56-4a66-818b-03a283583a34"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[21038, 596, 219, 4, 34, "Subsection",ExpressionUUID->"36e1eead-8eb6-47cd-9b41-94ba6cd12f26"],
Cell[CellGroupData[{
Cell[21282, 604, 162, 3, 40, "Subsubsection",ExpressionUUID->"7849ed9e-3dcb-4078-ad4b-bbe036fbe9a9"],
Cell[21447, 609, 917, 30, 52, "Input",ExpressionUUID->"b09464b9-47fb-4408-8497-7ca47a4bd8da"],
Cell[22367, 641, 1142, 33, 43, "Input",ExpressionUUID->"37b6d8a0-21d3-4207-9824-5f54744e568b"],
Cell[23512, 676, 3096, 87, 148, "Input",ExpressionUUID->"051841be-40e3-448b-9b70-2beaf163116f"],
Cell[26611, 765, 30583, 857, 820, "Input",ExpressionUUID->"973d3b88-0290-4c4e-bdb8-2b215d049000"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57231, 1627, 166, 3, 40, "Subsubsection",ExpressionUUID->"2d97ede3-6103-4e33-8775-9cbe0e00896f"],
Cell[57400, 1632, 980, 32, 52, "Input",ExpressionUUID->"0fee42e5-bf64-4d05-9198-fa0365e42e67"],
Cell[58383, 1666, 1270, 35, 43, "Input",ExpressionUUID->"a29cae1b-5bf0-43ba-8f49-6c702b96a140"],
Cell[59656, 1703, 3536, 97, 122, "Input",ExpressionUUID->"d2562d0d-1745-4404-be59-9ba6f2b9de42"],
Cell[63195, 1802, 30341, 854, 845, "Input",ExpressionUUID->"14e01153-eb32-4055-8845-498f3df5a014"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93597, 2663, 540, 10, 59, "Section",ExpressionUUID->"b04cf012-0c3e-4641-a46d-b5c51904fbfb"],
Cell[94140, 2675, 506, 9, 52, "Text",ExpressionUUID->"099eb4e1-b3cb-43be-94c5-db880d0b7942"],
Cell[CellGroupData[{
Cell[94671, 2688, 257, 4, 48, "Subsection",ExpressionUUID->"5ba2a7f8-8526-462f-9ed8-eb723b89c030"],
Cell[94931, 2694, 488, 15, 31, "Text",ExpressionUUID->"99374725-7ba2-452f-bc9c-4ca3c83adbcb"],
Cell[95422, 2711, 16267, 429, 456, "Input",ExpressionUUID->"941abdf6-2648-4ab1-8157-d4338105bd4f"],
Cell[111692, 3142, 3460, 104, 118, "Input",ExpressionUUID->"86a8a40b-c3f0-410b-b917-d086e9e674cb"],
Cell[115155, 3248, 474, 14, 31, "Text",ExpressionUUID->"d8d21724-4b11-4652-956a-7b14c7eeb1af"],
Cell[115632, 3264, 17363, 457, 516, "Input",ExpressionUUID->"28a6d009-e549-488d-b168-cff6460539cf"],
Cell[132998, 3723, 2096, 65, 51, "Input",ExpressionUUID->"255cdef3-e3e4-45fb-8777-c191a194aaa3"],
Cell[135097, 3790, 428, 11, 31, "Text",ExpressionUUID->"a6157fcb-c7f1-43a5-b3b0-5ee619308a2b"],
Cell[135528, 3803, 5324, 153, 198, "Input",ExpressionUUID->"85ca2835-e58a-4e98-98a8-2f650ba0d809"],
Cell[140855, 3958, 1244, 39, 54, "Input",ExpressionUUID->"c78a42a4-4529-46bf-831b-7297f0c4a7f6"]
}, Closed]],
Cell[CellGroupData[{
Cell[142136, 4002, 216, 4, 34, "Subsection",ExpressionUUID->"d29ae9e9-ca0e-4ab4-8cc8-c398098de8c1"],
Cell[142355, 4008, 1249, 37, 49, "Text",ExpressionUUID->"52273ae5-336b-4edf-b8b5-21a410206552"],
Cell[143607, 4047, 23113, 604, 766, "Input",ExpressionUUID->"615a015d-2d07-451e-ad20-429d4e32fb8a"],
Cell[166723, 4653, 25121, 658, 850, "Input",ExpressionUUID->"1a058612-16fd-41db-830b-2124a9294c38"],
Cell[191847, 5313, 7890, 210, 301, "Input",ExpressionUUID->"bfc4f148-85dd-44fe-b6a3-bda5fd1c1521"],
Cell[199740, 5525, 7712, 201, 245, "Input",ExpressionUUID->"3e997011-9f89-4a26-95c5-30f6ff8a8f6f"],
Cell[207455, 5728, 6123, 166, 248, "Input",ExpressionUUID->"5e080309-5e9a-4942-935e-9988a51c6a76"],
Cell[213581, 5896, 6114, 166, 200, "Input",ExpressionUUID->"fdbc6f53-02e0-4d71-a011-847bbcb76104"],
Cell[219698, 6064, 6897, 189, 245, "Input",ExpressionUUID->"b2a101f1-975c-4d0f-bb55-9f4e2f6702a2"],
Cell[226598, 6255, 1981, 57, 51, "Input",ExpressionUUID->"9d911cab-38ec-4767-b1ac-b76a8fefcdeb"],
Cell[228582, 6314, 1845, 54, 51, "Input",ExpressionUUID->"f3188654-8df7-40e1-ad1f-a5530a25731b"]
}, Closed]]
}, Closed]]
}
]
*)


